Does spatial flatness forbid the turnaround epoch of collapsing structures?

Cosmological observational analysis frequently assumes that the Universe is spatially flat. We aim to non-perturbatively check the conditions under which a flat or nearly flat expanding dust universe, including the LCDM model if interpreted as strictly flat, forbids the gravitational collapse of structure. We quantify spatial curvature at turnaround. We use the Hamiltonian constraint to determine the pointwise conditions required for an overdensity to reach its turnaround epoch in an exactly flat spatial domain. We illustrate this with a plane-symmetric, exact, cosmological solution of the Einstein equation, extending earlier work. More generally, for a standard initial power spectrum, we use the relativistic Zel'dovich approximation implemented in 'inhomog' to numerically estimate how much positive spatial curvature is required for turnaround to be allowed at typical epochs/length scales in almost-EdS and almost-LCDM models with inhomogeneous curvature. We find that gravitational collapse in a spatially exactly flat, irrotational, expanding, dust universe is relativistically forbidden pointwise. In the spatially flat plane-symmetric model considered here, pancake collapse is excluded both pointwise and in averaged domains. In an almost-EdS or LCDM model, the per-domain average curvature in collapsing domains almost always becomes strongly positive prior to turnaround, with the expansion-normalised curvature functional reaching $\Omega_{\cal R}^{\cal D} \sim -5$. We show analytically that a special case gives $\Omega_{\cal R}^{\cal D} = -5$ exactly (if normalised using the EdS expansion rate) at turnaround. An interpretation of LCDM as literally 3-Ricci flat would forbid structure formation. The difference between relativistic cosmology and a strictly flat LCDM model is fundamental in principle, but we find that the geometrical effect is weak.

==> anc/191209_fix_invs.patch <==
--- lib/Omega_D_precalc.c.orig  2019-12-09 15:13:41.788966466 +0100
+++ lib/Omega_D_precalc.c       2019-12-09 15:39:24.042774846 +0100
@@ -420,6 +420,11 @@
     mean_I = gsl_stats_mean( *I_inv, (size_t)1, (size_t)n_subdom);
     sigma_I = gsl_stats_sd( *I_inv, (size_t)1, (size_t)n_subdom);
 
+    for(i_subdom=0; i_subdom<n_subdom; i_subdom++){
+        printf("I,II,III = %g %g %g\n",
+               (*I_inv)[i_subdom], (*II_inv)[i_subdom], (*III_inv)[i_subdom]);
+    };
+
 
 #pragma omp parallel                                                    \
   default(shared)                                                       \
@@ -430,9 +435,6 @@
 #pragma omp for schedule(dynamic)
       for(i_subdom=0; i_subdom<n_subdom; i_subdom++){
 
-        printf("I,II,III = %g %g %g\n",
-               (*I_inv)[i_subdom], (*II_inv)[i_subdom], (*III_inv)[i_subdom]);
-
         rza_integrand_params.precalculated_invariants.inv_I = (*I_inv)[i_subdom];
         rza_integrand_params.precalculated_invariants.inv_II = (*II_inv)[i_subdom];
         rza_integrand_params.precalculated_invariants.inv_III = (*III_inv)[i_subdom];


==> anc/README <==
flat_no_s script (C) 2018-2019 B. Roukema GPLv3 or later

The files in this directory should be able to download and install
`mpgrafic`, `DTFE`, `inhomog`, `RAMSES` and `ramses-scalav`, run the
calculations, and make the plots required for Roukema & Ostrowski 2019
2019 (RO19), on a Debian GNU/Linux operating system or a Debian
derivative, mostly using only ordinary user privileges, but requiring
some root access for installing standard system-level libraries if you
haven't yet installed them. See https://arXiv.org/abs/1902.09064 for
the scientific details.  As of 2019, these files are distributed at
https://bitbucket.org/broukema/1902.09064 .

The system-level installation assumes that you have a Debian derivative
with the Debian package names and the package manager 'aptitude'.
On other GNU/Linux systems you can do this step separately with
your package manager and modify the script slightly after verifying
that you have the required libraries and other packages.

The downloading, install and running time could take anywhere from
10-15 minutes to an hour or more for a typical 2018 laptop or desktop
computer, depending on your system, for the RZA-related figures and
tables.


RUN
===

0. Reproducibility files

Make sure you have the full set of eleven (this number might increase in
future versions) reproducibility files that should normally be
distributed together in a single directory, not just this README file.


1. Authorise execution of the scripts:

```
chmod u+x *.sh
```

2. Run the main script and read the warnings:

```
./flat_no_s.reproduce.sh
```

Since you may be asked for your password in order to install some
system-level packages using sudo, you should first check the sudo
lines in the script, or install the packages as sudo without the
script, rather than blindly trust the script. The environment
variables in the script BASICS_DEP, MPGRAFIC_DEP, DTFE_DEP,
PLOT_RESULTS_DEP list the system-level packages that should be
sufficient for installation with root privileges. The motivation for
using system-level packages is that there is a fair probability that
they have been subject to lots of checking.


3. Create a scratch directory and run the main script for a
modest-scale, roughly half-hour run (on a typical 2018 desktop computer).
Replace `/scratch/myusername/mytmp` by the real name of the temporary
working directory that you wish to create. You will need about 0.5 Gb
for the full set of big text files if you select the 64^3 recommended
mesh size - this is only intended as temporary data, stored on disk
inefficiently.

```
export MYSCRATCH=/scratch/myusername/mytmp ## syntax for the bash shell
mkdir -p ${MYSCRATCH}
./flat_no_s.reproduce.sh ${MYSCRATCH} 64 YES
```

The result should be a pdf file containing the main figures and
the tables of RO19. To generate Fig. 9, for N-body simulations,
you will need again to make a directory for all downloaded
and generated files, and you will need to add the string `NBODY`
as the fourth argument to the script. A set of 32^3 simulations should
be enough to see approximate similarity with the published figure;
a set of 128^3 simulations will require heavier resources (RAM + CPU)
and better match the published figure.

```
export MYSCRATCH=/scratch/myusername/mynbodytmp ## syntax for the bash shell
mkdir -p ${MYSCRATCH}
./flat_no_s.reproduce.sh ${MYSCRATCH} 32 YES NBODY



HINTS
=====

* If you have more cpus, then edit the N_CPUS_MPGRAFIC and/or
N_CPUS_RAMSES values in the main script. Do likewise if you have less
cpus, but in that case, you should expect the calculation to run a lot
more slowly.

* If you have enough RAM and disk space, then try 128 or 256 for the N_CROOT
(cube root of N) initial conditions mesh size (grid size) parameter - the
second parameter which above is recommended to be 64.

* You can log the standard output (`stdout`) and standard error (`stderr`) to
a file, and read this yourself and/or provide it to the software author(s)
in order to help analyse bugs or other issues; and you can also include
a timing measurement, for example:

```
(time ./flat_no_s.reproduce.sh ${MYSCRATCH} 64 YES) > flat_no_s.log 2>&1
```

* On an old enough system, you might need to install some extra
libraries such as `libcgal9` or `libcgal10` independently of the
script provided here. Recent systems should choose an appropriate
`libcgal*` package automatically as a dependency on `libcgal-dev`.


COMMENTS
========

Since the published calculations are for simulations bigger than 64^3,
and since the simulations use both mpi and openmp, exact
reproducibility would be computationally prohibitive; you should only
expect statistically consistent reproducibility.

Byte-for-byte exact reproducibility in numerical output ascii files
could in principle be obtained using single-processor
calculations. But in that case, exact reproducibility in .eps and .pdf
LaTeX output files would still be unlikely due to the variations in
implementations of octave, LaTeX and versions of fonts.


==> anc/commit.dtfe <==
8efe489


==> anc/commit.inhomog <==
876c7e5


==> anc/commit.mpgrafic <==
19103c7


==> anc/commit.ramses <==
7b64713


==> anc/commit.ramses-scalav <==
df379ab


==> anc/commit.ramses-scalav-nbody <==
14bfebd


==> anc/flat_no_s.reproduce.extra.sh <==
#!/bin/bash

# flat_no_s extra script (C) 2019 B. Roukema GPLv3 or later

# This script illustrates how to make some extra calculations for
# Roukema & Ostrowski 2019 (RO19), on the
# assumption that you have run the full script many times.  See
# arXiv:1902.09064 for details.  As of 2019, this file will be
# distributed in https://bitbucket.org/1902.09064 (to be renamed
# when an ArXiv number has been set).

printf "You will have to adjust this script for you directory names or\n"
printf "other possible changes.\n\n"

if [ $# -lt 1 ] ; then
    printf "You must give the prefix of your top directories as parameter 1 on the command line.\n"
    printf "E.g. if you have directories such as   myname*/EdSrefmodel/ , then type:\n\n"
    printf "$0 myname"
fi

## This loop adds up the detections of nonnegative curvature for
## domains reaching turnaround, for each of the reference models,
## also giving the counts of domains satisfying the turnaround
## condition (e.g. |H_D| < 1 km/s/Mpc). A 99% upper limit if there
## are zero detections is given by assuming that 5 detections should
## have occurred, but were all missed by chance; the probability of
## this is poisscdf(0,5), and 1-poisscdf(0,5) approx 0.99326.

for MODEL in EdS LCDM; do
    export BASE=$1
    grep TABLEnonneg ${BASE}*/EdSrefmodel/tmp_octave.log | \
        egrep -A3 "mbox[^ ]*${MODEL}" | \
        egrep -o " [01]/[0-9]+" | \
        awk -F / '{count +=1; nonneg+=$1; all+=$2} END {print "count=",count," nonneg=",nonneg," all=",all," 99% upp.lim.",5/all}'
done


==> anc/flat_no_s.reproduce.sh <==
#!/bin/bash

# flat_no_s script (C) 2018-2019 B. Roukema GPLv3 or later

# This script should install mpgrafic, DTFE, inhomog, RAMSES and
# ramses-scalav, run the calculations, and make the plots required for
# Roukema & Ostrowski 2019 (RO19).  See
# arXiv:1902.09064 for details.  As of 2019, this file will be
# distributed in https://bitbucket.org/broukema/1902.09064 (to be renamed
# when an ArXiv number has been set).

echo "This script is derived from INSTALL.ramses-scalav.shell.experts.sh ."
echo "It may well fail on your system. Do not say that you have not been warned.\n"
sleep 1

printf "\nOnce you are ready to run this, follow this Usage:\n\n"
printf "$0 DIRECTORY N YES\n\n"
printf "where DIRECTORY is the directory where you want to install\n"
printf "everything), and N is 32, 64, 128, or 256 for\n"
printf "using N^3 particles for the initial conditions,\n"
printf "and YES is literally the string YES.\n\n"
printf "The recommended default for N is 64.\n\n"
printf "Higher values of N will give fuller results and better match the paper.\n"
printf "\nHowever, you should first read through the script and check\n"
printf "whether it can reasonably be expected to do what you would like it\n"
printf "to do.\n\n"
printf "To create both the EdS and LCDM plots and table entries, edit the\n"
printf "script and set EDS_ONLY=NO. This is much slower than EdS only.\n\n"

printf "This script is intended to help in reproducibility of published\n"
printf "results. However, the free (as in speech) software ecosystem keeps\n"
printf "evolving, with bug fixes, addition of features, obsoletion of old\n"
printf "functions and interfaces, and attempts to improve sustainability.\n"
printf "Your constructive bug reports will help improve software for the\n"
printf "benefit of the whole community:\n"
printf "  https://www.chiark.greenend.org.uk/~sgtatham/bugs.html .\n"

MPGRAFIC_COMMIT_HASH=$(cat commit.mpgrafic)
DTFE_COMMIT_HASH=$(cat commit.dtfe)
#The following is for not-yet-public development branches - most users can safely ignore it:
GIT_INHOMOG_DEV=${GIT_INHOMOG_DEV}
INHOMOG_COMMIT_HASH=$(cat commit.inhomog)
RAMSES_COMMIT_HASH=a317f07
RAMSES_COMMIT_BRANCH2=allow_64bit_int_postrum2017
RAMSES_COMMIT_HASH2=$(cat commit.ramses)
#The following is for not-yet-public development branches - most users can safely ignore it:
GIT_RAMSES_SCALAV_DEV=${GIT_RAMSES_SCALAV_DEV}
RAMSES_SCALAV_COMMIT_HASH=$(cat commit.ramses-scalav)
RAMSES_SCALAV_NBODY_COMMIT_HASH=$(cat commit.ramses-scalav-nbody)


## Choose the numbers of CPUs for mpgrafic (openmp) and ramses (mpi);
## the numbers for the dtfe and inhomog libraries (openmp) are not (presently) constrained.
## Parallel compilation (in cases where this is known to work) uses N_CPUS_DEFAULT.
N_CPUS_DEFAULT=2
N_CPUS_MPGRAFIC=${N_CPUS_DEFAULT}
N_CPUS_RAMSES=${N_CPUS_DEFAULT}

## You should not *have* to use autoreconf, but generally this might help
## to create an up-to-date "configure" file for the ./configure command.
#DO_AUTORECONF=YES
DO_AUTORECONF=NO

## The script will run faster without checks, but you are less likely to detect
## portability/software evolution problems or other bugs early if you turn this off.
DO_CHECKS=YES
#DO_CHECKS=NO

## Try an existing set of packages installed in the same top directory?
TRY_OLD=YES
#TRY_OLD=NO

## Set HAVE_INTERNET=NO to disable git cloning|pulling; otherwise internet access will be assumed.
#HAVE_INTERNET=NO
HAVE_INTERNET=YES
#HAVE_INTERNET=anything_else


## Running the LCDM calculations used to be an order of magnitude
## slower than running the EdS calculations, but is now only
## a little slower. If you wish to reproduce only the EdS plots
## then set EDS_ONLY to YES.
EDS_ONLY=NO
#EDS_ONLY=YES

#default
RUN_NBODY=NO
#override
if [ "x$4" = "xNBODY" ]; then
    ## Running full N-body simulations is much heavier than RZA
    ## simulations; this is necessary for the extra figure in version
    ## 2 (v2) of the article.  This parameter can be turned on by
    ## adding a fourth command line parameter as the string NBODY; this
    ## disables the default RZA calculations.
    RUN_NBODY=YES
fi

## List of raw box sizes in Mpc/h, that are adjusted depending on the
## cube root of the number of particles N_CROOT. For N_CROOT==256,
## this is the literal (FLRW reference model comoving) fundamental domain size.
LBOX_FACT16_LIST="640 160 040"

if [ "x${RUN_NBODY}" = "xYES" ]; then
    EDS_ONLY=YES
fi

######################################################################
## You are unlikely to have to modify anything below this line. ######
######################################################################

## list of reproducibility files apart from this file itself
REPRODUCE_FILES="README plot_OmRD.m tidy_epstex.sh show_figures_all.tex show_figures_EdS_only.tex"
if [ "x${RUN_NBODY}" = "xYES" ]; then
    REPRODUCE_FILES+=" plot_OmRD_nbody.m show_figures_nbody.tex"
fi
REPRODUCE_FILES+=" commit.mpgrafic commit.dtfe commit.inhomog commit.ramses commit.ramses-scalav"
REPRODUCE_FILES+=" commit.ramses-scalav-nbody"


## three parameters for bitbucket repository: DEVELOPER PACKAGE HASH
function clone_bitbucket {
    printf "Will try to git clone or update $1/$2 at commit $3...\n"
    ## Do this provided that the internet is not cut off.
    if ! [ "x${HAVE_INTERNET}" = "xNO" ] ; then
        if [ "x${TRY_OLD}" = "xYES" ]; then
            if ( cd $2 && (git pull ; cd ..) ); then
                echo "git pull in $2 OK"
            else
                git clone https://bitbucket.org/$1/$2
            fi
        else
            git clone https://bitbucket.org/$1/$2
        fi
    else
        printf "Warning: HAVE_INTERNET=NO - will not try git cloning|pulling.\n"
    fi
    cd $2
    WE_HAVE=$(git log --oneline |head -n 1 | awk '{print $1}')
    printf "Package $2: we have: ${WE_HAVE} .\n"
    if [ "x${WE_HAVE}" = "x$3" ]; then
        echo "The git clone and commit version seem to be correct."
    else
        # Try to checkout the required version and test again.
        git checkout $3
        WE_HAVE=$(git log --oneline |head -n 1 | awk '{print $1}')
        printf "Package $2: we have now shifted to: ${WE_HAVE} .\n"
        if [ "x${WE_HAVE}" = "x$3" ]; then
            echo "The git clone and checked out commit seem to be correct."
        else
            echo "The git clone or commit version seem to have a problem."
            cd .. # return to root install directory
            exit 1
        fi
    fi
    cd .. # return to root install directory
}

function do_the_plots {
    ## generate the plots as .eps with text in matching .tex files for
    ## font consistency, and the table(s) in .tex format

    cd EdSrefmodel

    if [ "x${RUN_NBODY}" = "xYES" ]; then
            case ${N_CROOT} in
                32)
                    sed -e 's/\(L_box.*\) *40, *160, *640/\120, 80, 320/' ../plot_OmRD_nbody.m > plot_OmRD_nbody_lboxfix.m
                    ;;
                *)
                    ln -s ../plot_OmRD_nbody.m plot_OmRD_nbody_lboxfix.m
                    ;;
            esac
        octave --no-gui plot_OmRD_nbody_lboxfix.m 2>&1 | tee tmp_octave.log
    else
        octave --no-gui ../plot_OmRD.m 2>&1 | tee tmp_octave.log | \
            grep TABLEOmRD | sed -e 's/^TABLEOmRD://' > OmRD_TA_table.tex

        grep TABLEOmPS_check tmp_octave.log | \
            sed -e 's/^TABLEOmPS_check://' > OmRD_TA_table_planesym.tex

        grep TABLEnonnegOmRD tmp_octave.log | \
            sed -e 's/^TABLEnonnegOmRD://' > nonnegOmRD_TA_table.tex
        ## The following is mainly for checking manually. If true
        ## detections (first column = 1) are found it could be useful as a
        ## table, otherwise use it just in text discussion.
        grep VALUESnonnegOmRD tmp_octave.log | \
            sed -e 's/^VALUESnonnegOmRD://' > nonnegOmRD_TA_values.tex

        grep TABLE_stats_OmRD tmp_octave.log | \
            sed -e 's/^TABLE_stats_OmRD://' > statsOmRD_TA_values.tex
    fi

    printf "\n\n=======tmp_octave.log:\n"
    cat tmp_octave.log
    printf "\n\n/tmp_octave.log=======\n"

    ## tidy the .tex files and compile the figures into an example pdf file
    for i in $(ls OmRD_*_*tex); do ../tidy_epstex.sh $i ; done
    pdflatex ../show_figures
    cp -pv show_figures.pdf ../
}

function report_system_diagnostics {
    printf "\n****diagnostics:\n"
    md5sum $0 # What file am I? Are we talking about the same script?
    date
    uname -a
    free -h
    printf "\n****diagnostics:\n"
    cat /etc/debian_version
    printf "\n****diagnostics:\n"
    gcc --version
    printf "\n****diagnostics:\n"
    g++ --version
    printf "\n****diagnostics:\n"
    gfortran --version
    printf "\n****diagnostics:\n"
    mpifort --version
    printf "\n****diagnostics:\n"
    ls -lt ${MYUSR}/lib/* ${MYUSR}/include/* ${MYUSR}/bin/*
    printf "\n****diagnostics:\n"
    echo "PATH=${PATH}"
    echo "MANPATH=${MANPATH}"
    echo "LDFLAGS=${LDFLAGS}"
    echo "CFLAGS=${CFLAGS}"
    echo "FFLAGS=${FFLAGS}"
    echo "LD_LIBRARY_PATH=${LD_LIBRARY_PATH}"
    printf "\n****diagnostics:\n"
    which mpgrafic_params.sh
    which mpgrafic
    which inhomog
    which ramses3d
    printf "\n****diagnostics:\n"
    mpgrafic --version
    inhomog --version
    ramses3d --version
    printf "\n****diagnostics:\n"
    for binary in $(ls ${MYUSR}/bin/*|grep -v "\.sh"); do
        echo "ldd ${binary}:\n"
        ldd ${binary}
    done

    date
    printf "..../diagnostics****\n"
}


function check_binary_path {
    BINARY=$1
    SHOULD_BE_PATH=$2

    WHICH_BINARY=$(which ${BINARY})

    if [ "x${WHICH_BINARY}" != "x${SHOULD_BE_PATH}" ]; then
        printf "WARNING: ${BINARY} is supposed to be a freshly compiled user level program.\n"
        printf "However, you have ${BINARY} installed as ${WHICH_BINARY},\n"
        printf "and your PATH environment variable\n"
        printf "{PATH}\n"
        printf "prefers to use ${WHICH_BINARY} instead of \n"
        printf "${SHOULD_BE_PATH}.\n"
        printf "Maybe you should temporarily rename ${WHICH_BINARY}, for example:\n\n"
        printf "'mv -iv ${WHICH_BINARY} ${WHICH_BINARY}_temporary'\n"
    fi
}


if [ $# -eq 0 ]; then
    exit 0
fi

FULL_INSTALL_DIR=$1

if [ ! -d "${FULL_INSTALL_DIR}" ]; then
    printf "Cannot find directory '${FULL_INSTALL_DIR}'.\n"
    exit 1
fi
for file in ${REPRODUCE_FILES}; do
    if !(cp -pv --dereference ${file} ${FULL_INSTALL_DIR}); then
        ## PWD might be the same as FULL_INSTALL_DIR
        if ! [ -r ${FULL_INSTALL_DIR}/${file} ]; then
            printf "You must copy the file '${file}' and all other files from\n"
            printf "the reproduce/ directory into this present directory ${PWD}\n"
            printf "so that this script can copy it into ${FULL_INSTALL_DIR}.\n"
            printf ""
            exit 1
        fi
    fi
done
OLD_DIR=${PWD}
cd ${FULL_INSTALL_DIR}

## Both models, or only EdS?
if [ "x${EDS_ONLY}" = "xYES" ] ;then
    FLRW_LIST="EdS"
    FLRW_TARGET=show_figures_EdS_only.tex
else
    FLRW_LIST="EdS LCDM"
    FLRW_TARGET=show_figures_all.tex
fi

if [ "x${RUN_NBODY}" = "xYES" ]; then
    # override the above options
    FLRW_LIST="EdS"
    FLRW_TARGET=show_figures_nbody.tex
fi

if !(ln -s ${FLRW_TARGET} show_figures.tex); then
        rm show_figures.tex;
        if !(ln -s ${FLRW_TARGET} show_figures.tex); then
            printf "Please fix the error that blocks creating a symbolic link 'show_figures.tex'\n"
            printf "to the normal file '${FLRW}'. Maybe the former already exists or\n"
            printf "the latter does not?\n"
            exit 1
        fi
fi


export MYUSR=$(/bin/pwd)
printf "\nI will install everything in '${MYUSR}'.\n"

if [ $# -lt 3 ]; then
    printf "But first you must retype the command with YES as the second argument.\n"
    exit 0
fi

N_CROOT=$2
if ! ( [ "x$2" = "x32" ] || [ "x$2" = "x64" ] || [ "x$2" = "x128" ] || [ "x$2" = "x256" ] ); then
    printf "Invalid resolution N = $2. Please choose 32|64|128|256.\n"
    exit 1
fi

REALLY=$3

if [ "x${REALLY}" = "xYES" ] ; then


    # 0. ENVIRONMENT
    #
    #    Set up or choose a user space directory tree for libraries,
    #    include files, binaries (and in some cases, man pages). This
    #    should be throwaway space that is not backed up, since all
    #    these files can be trivially re-created.
    #    Define an environment variable for this, e.g.

    ## 0.1 installation directories and environment variables
    mkdir -p ${MYUSR} ${MYUSR}/lib ${MYUSR}/include ${MYUSR}/bin

    #   You will then need to update environment variables based on
    #    this main directory:

    export PATH=${MYUSR}/bin:${PATH}
    export MANPATH=${MYUSR}/share/man:${MANPATH}
    ## prefer LDFLAGS provided here rather than default ones
    OLD_LDFLAGS=${LDFLAGS}
    export LDFLAGS="-L${MYUSR}/lib ${LDFLAGS}"
    export FFLAGS="${FFLAGS} -I${MYUSR}/include"

    ## 0.2 Install system-level libraries with 'sudo', e.g. on
    ## Debian/stretch or Ubuntu, if needed. For stable well-tested
    ## packages, this is generally safer and easier than installing
    ## packages by hand. When not connected to the internet, these
    ## packages can be installed from a rescue disk or any other local
    ## archive of debian (or derivative) packages.

    ## list of dependencies for each component:
    BASICS_DEP="gcc;g++;gfortran"
    MPGRAFIC_DEP="libopenmpi-dev;openmpi-bin;fftw-dev;libgsl-dev"
    DTFE_DEP="libcgal-dev;libboost-filesystem-dev"
    PLOT_RESULTS_DEP="octave;texlive-latex-base;texlive-latex-extra;fig2dev;epstool"


    if (which dpkg); then
        printf "You appear to have the following packages already installed in\n"
        printf "your system:\n\n"
        dpkg -l | egrep "mpgrafic|inhomog|ramses3d"
        which mpgrafic inhomog ramses3d
        printf "\nthough this should not be a problem. This is only a warning.\n\n"
    fi

    ## Do this provided that the internet is not cut off.
    if ! [ "x${HAVE_INTERNET}" = "xNO" ] ; then
        printf "If you wish to install system-level packages independently\n"
        printf "of this script, then try:\n\n"
        printf "\nsudo aptitude update && "
        printf "sudo aptitude install "
        echo ${BASICS_DEP} ${MPGRAFIC_DEP} ${DTFE_DEP} ${PLOT_RESULTS_DEP}|sed -e 's/;/ /g'
        printf "\n\n"
        printf "and then re-run the script (which will be happy that the packages are installed).\n"
        printf "On the Knoppix live DVD, you might wish to instead do:\n\n"
        printf "sudo apt-get update && "
        printf "sudo apt-get -t testing --allow-downgrades --assume-yes install "
        echo ${BASICS_DEP} ${MPGRAFIC_DEP} ${DTFE_DEP} ${PLOT_RESULTS_DEP}|sed -e 's/;/ /g'
        printf "\n\n"
        printf "***If you do not 'control C' now,*** then you will most likely be asked\n"
        printf "for your user password so that the above system-level packages and their\n"
        printf "dependencies can be installed using 'sudo' - as root.\n\n"
        sleep 10

        for NEED_LIBS in "${BASICS_DEP}" "${MPGRAFIC_DEP}" "${DTFE_DEP}" "${PLOT_RESULTS_DEP}"; do
            for NEED_LIB in $(echo ${NEED_LIBS}|sed -e 's/;/ /g'); do
                if (dpkg -l | grep "^ii *${NEED_LIB}") ; then
                    echo "...found (but you might wish to update ${NEED_LIB} anyway).";
                else
                    echo "${NEED_LIB} is not yet present in your system."
                    echo "You may be asked in a moment to enter your password"
                    echo "for installing ${NEED_LIB}"
                    echo "with sudo. If you do not trust this script, then ^C and check it again"
                    echo "before proceeding with caution!!!"
                    sleep 1 # wait 1 second
                    # sudo will typically wait for the user to give a password unless s/he ran sudo recently
                    sudo aptitude install ${NEED_LIB}
                fi
            done # for NEED_LIB
        done  # for NEED_LIBS
    fi
    #

    ## Double-check system-level libraries: Abort the script if
    ## system-level package installation failed.
    for NEED_LIBS in "${BASICS_DEP}" "${MPGRAFIC_DEP}" "${DTFE_DEP}" "${PLOT_RESULTS_DEP}"; do
        for NEED_LIB in $(echo ${NEED_LIBS}|sed -e 's/;/ /g'); do
            printf "Checking for ... \n"
            if (dpkg -l | grep "^ii *${NEED_LIB}") ; then
                echo "...found.";
            else
                echo "${NEED_LIB} ... not found. Aborting script."
                printf "You must either install ${NEED_LIB} in your system, or else\n"
                printf "install it in userspace and then modify this script to allow\n"
                printf "usage of that version of ${NEED_LIB}.\n\n"
                exit 1
            fi
        done # for NEED_LIB
    done # for NEED_LIBS


    #    These variables are assumed to be defined in each of the shell
    #    sessions in which you work below.
    #
    #
    # A. MPGRAFIC:
    #
    # *In Debian/Ubuntu:*
    #  Check distribution availability:
    #
    #    https://tracker.debian.org/pkg/mpgrafic
    #    https://launchpad.net/ubuntu/+source/mpgrafic
    #
    # and then
    #
    #  aptitude install mpgrafic
    #  man mpgrafic
    #
    # *In other unixlike systems:*
    #
    # 1 Download from https://bitbucket.org/broukema/mpgrafic .

    clone_bitbucket broukema mpgrafic ${MPGRAFIC_COMMIT_HASH}

    # 2.1 Adapt Makefile.am and run autoconf if necessary.


    # 3. Configure and compile

    cd mpgrafic
    if [ "x${DO_AUTORECONF}" = "xYES" ]; then
        autoreconf
    fi
    ./configure --prefix=${MYUSR}
    make clean
    make -j ${N_CPUS_DEFAULT}
    ldd src/mpgrafic

    if [ "x${DO_CHECKS}" = "xYES" ]; then
        # to check your installation
        if (make check); then
            printf "mpgrafic passed its check.\n"
        else
            report_system_diagnostics
            printf "mpgrafic failed its check.\n"
            printf "Try 'make check' in the mpgrafic/ directory to investigate.\n"
            exit 1
        fi
    fi

    make install  # to install mpgrafic in ${MYUSR}/bin/

    cd ../


    # B. DTFE-1.1.1.Q:
    #
    # 1. Download from https://bitbucket.org/broukema/dtfe

    clone_bitbucket broukema dtfe ${DTFE_COMMIT_HASH}

    # 2. Adapt Makefile if necessary.

    # 3. To check your installation:

    cd dtfe
    make clean
    if [ "x${DO_CHECKS}" = "xYES" ]; then
        make tests # && ./test_vgrad_DTFE # TODO: should become "make check"
        if ( ./test_vgrad_DTFE ); then
            printf "DTFE passed its check.\n"
        else
            report_system_diagnostics
            printf "DTFE failed its check.\n"
            printf "Try 'make tests' in the dtfe/ directory to investigate.\n"
            exit 1
        fi
    fi

    #    The test should take about a minute on an 8-core machine.

    make library_static # to make the static library

    cp -pv libDTFE.a ${MYUSR}/lib/

    cd ../

    #exit 0 # debug


    # C. INHOMOG:
    #
    # 1. Download, by default from https://bitbucket.org/broukema/inhomog

    if [ "x${GIT_INHOMOG_DEV}" != "x" ] ; then
        printf "GIT_INHOMOG_DEV option...\n"
        git clone ${GIT_INHOMOG_DEV}
        if ( cd inhomog && (git checkout cosmo-dev && git pull; cd ..) ); then
            cd inhomog && git branch -a && git log --stat |head && cd ..
        else
            printf "Failed to clone inhomog or find the right branch.\n"
            exit 1
        fi
    else
        clone_bitbucket broukema inhomog ${INHOMOG_COMMIT_HASH}
    fi

    cd inhomog/
    if [ "x${DO_AUTORECONF}" = "xYES" ]; then
        autoreconf
    fi
    ./configure --prefix=${MYUSR} --disable-shared
    ## This is just a test compile - a new configure && compile is done below for
    ## LCDM and EdS separately.
    #CFLAGS="${CFLAGS} -DPRECALC_PRINT_ALL=1 -UINHOM_TURNAROUND_IS_COLLAPSE=1"

    # Bug fix: implement non-parallel printing of I,II,III. This patch will be updated
    # in inhomog in commit 79e1f9f (which as of 2019-12-11 is not yet uploaded to
    # public git repositories).
    patch --verbose -p0 < ${OLD_DIR}/191209_fix_invs.patch
    
    make clean
    make -j ${N_CPUS_DEFAULT}

    # 2.2 If necessary, use autoreconf and repeat 2.1 .

    # 3. Check the compiled files.

    #   make check # should take about 4 minutes on a 2-core machine
    if [ "x${DO_CHECKS}" = "xYES" ]; then
        if ( make check ); then
            printf "inhomog passed its checks.\n"
        else
            report_system_diagnostics
            printf "inhomog failed its checks.\n"
            printf "Try 'make check' in the inhomog/ directory to investigate.\n"
            exit 1
        fi
    fi

    # 4. To install libinhomog in ${MYUSR}/lib and
    #   inhomog in ${MYUSR}/bin, do

    make install


    # 5. You can now run biscale scale factor VQZA and EdS calculations:

    #   man inhomog
    inhomog --help

    cd ../

    #exit 0 # debug


    # D. RAMSES:

    # 1. Git download from https://bitbucket.org/rteyssie/ramses

    #git clone https://bitbucket.org/rteyssie/ramses

    clone_bitbucket broukema ramses-use-mpif08 ${RAMSES_COMMIT_HASH}

    cd ramses-use-mpif08/
    if !(git checkout ${RAMSES_COMMIT_BRANCH2}); then
        echo "Could not find branch ${RAMSES_COMMIT_BRANCH2}"
        exit 1
    fi
    WE_HAVE=$(git log --oneline |head -n 1 | awk '{print $1}')
    if [ "x${WE_HAVE}" = "x${RAMSES_COMMIT_HASH2}" ]; then
        echo "The git commit version seems to be correct."
    else
        echo "The git commit version seems to have a problem."
        cd .. # return to root install directory
        exit 1
    fi
    cd .. # return to root install directory

    ln -s ramses-use-mpif08 ramses # symbolic link to use generic ramses name

    cd ramses


    # 2. Follow RAMSES documentation for standard installation and testing.
    #    You will very likely want to modify Makefile a little; you can
    #    later look at the differences between your version and the upstream
    #    version with
    #
    #    git diff Makefile
    #    git diff --word-diff Makefile

    # 3. git checkout a version known to work with ramses-scalav:

    git checkout ${RAMSES_COMMIT_HASH2} # && git log --stat

    cd ../


    #exit 0 # debug


    # E. ramses-scalav:

    # 1. Git download, by default from https://bitbucket.org/broukema/ramses-scalav

    if [ "x${GIT_RAMSES_SCALAV_DEV}" != "x" ] ; then
        printf "GIT_RAMSES_SCALAV_DEV option...\n"
        git clone ${GIT_RAMSES_SCALAV_DEV}
        if ( cd ramses-scalav && (git checkout cosmo-dev && git pull; cd ..) ); then
            cd ramses-scalav && git branch -a && git log --stat |head && cd ..
        else
            printf "Failed to clone ramses-scalav or find the right branch.\n"
            exit 1
        fi
    else
        if [ "x${RUN_NBODY}" = "xYES" ]; then
            ## If the N-body option is set in this script, then choose a different
            ## commit of ramses-scalav
            clone_bitbucket broukema ramses-scalav ${RAMSES_SCALAV_NBODY_COMMIT_HASH}
        else
            ## Default ramses-scalav version (RZA, not n-body)
            clone_bitbucket broukema ramses-scalav ${RAMSES_SCALAV_COMMIT_HASH}
        fi
    fi


    # 2. Copy the mpgrafic script into your binary directory:

    cd ramses-scalav
    cp -pv mpgrafic_params/mpgrafic_params.sh ${MYUSR}/bin

    # 3. Make a working directory "EdSrefmodel" (EdS reference model) and
    #    try running the mpgrafic_params.sh script:

    cd ../
    mkdir EdSrefmodel
    cd EdSrefmodel
    ## initial check of mpgrafic script
    mpgrafic_params.sh 40 64 # 40 Mpc/h0eff boxsize, N=64^3

    #    You should now have several initial conditions files in EdSrefmodel.
    #
    # 4. Change to your RAMSES directory, symbolically link your
    #    ramses-scalav directory inside of patch/, and symbolically
    #    link the scalav Makefile:
    #
    cd ../ramses/patch/
    ln -s ../../ramses-scalav scalav # give the symbolic name "scalav"
    cd ../bin
    ln -s ../patch/scalav/Makefile.scalav .

    # 5. Adapt Makefile.scalav if necessary. You will probably want to make
    #    changes similar to those you made for the RAMSES Makefile.
    #
    # 6. Compile and install:

    make -f Makefile.scalav -j ${N_CPUS_DEFAULT}
    pwd
    cp -pv ramses3d ${MYUSR}/bin

    # 7. Change back to your EdSrefmodel directory and copy the namelist file
    #    with simulation parameters there:

    cd ../../EdSrefmodel
    # Make a local copy of the simulation parameter file:
    cp -pv ../ramses-scalav/namelist/cosmo.nml.EdSrefmodel.${N_CROOT}cubed .

    ## For the N-body option, override the default simulation parameter file:
    ## choose output scale factors to match those of Fig 1c of v1;
    ## increase the particle and grid numbers by about a factor of 10;
    ## disable the RZA option; enable the N-body option.
    ## This assumes typical values for numbers that are multiples of 10.
    if [ "x${RUN_NBODY}" = "xYES" ]; then
        cat ../ramses-scalav/namelist/cosmo.nml.EdSrefmodel.${N_CROOT}cubed | \
            sed -e "s/noutput=.*\'/noutput=5/" | \
            sed -e "s/aout=.*\'/aout=0.16,0.38,0.54,0.69,0.83/" | \
            sed -e 's/nparttot *= *\([1-9][0-9]*\)0/nparttot=\100/' | \
            sed -e 's/ngridtot *= *\([1-9][0-9]*\)0/ngridtot=\100/' | \
            sed -e 's/RZA_no_nbody=\.true\./RZA_no_nbody=\.false\./' | \
            sed -e 's/Raychaudhuri_nbody=\.false\./Raychaudhuri_nbody=\.true\./' > \
                cosmo.nml.EdSrefmodel.${N_CROOT}cubed
    fi


    # 8. Output some diagnostics in case things go wrong after this
    check_binary_path mpgrafic ${MYUSR}/bin/mpgrafic
    check_binary_path mpgrafic_params.sh ${MYUSR}/bin/mpgrafic_params.sh
    check_binary_path ramses3d ${MYUSR}/bin/ramses3d

    report_system_diagnostics


    # F. Do calculations and plot them:

    if [ $(basename $(pwd)) != "EdSrefmodel" ]; then
        printf "You seem to be in the directory %s but you should be in EdSrefmodel. Something went wrong.\n" $(basename $(pwd))
        exit 1
    fi


    for FLRW in ${FLRW_LIST}; do

        # 0. recompile inhomog and ramses
        printf "Starting FLRW=${FLRW} loop:\n"
        cd ../inhomog
        #RZA2_54="-DINHOM_OMEGA_R_D_RZA2_54"
        RZA2_54=
        if [ "x${FLRW}" = "xLCDM" ]; then
            ./configure --prefix=${MYUSR} --disable-shared \
                        CFLAGS="${CFLAGS} ${RZA2_54} -DPRECALC_PRINT_ALL -DINHOM_TURNAROUND_IS_COLLAPSE -DINHOM_LCDM"
        else
            ./configure --prefix=${MYUSR} --disable-shared \
                        CFLAGS="${CFLAGS} ${RZA2_54} -DPRECALC_PRINT_ALL -DINHOM_TURNAROUND_IS_COLLAPSE -DINHOM_EDS"
        fi
        make clean
        make -j ${N_CPUS_DEFAULT}
        make install

        cd ../ramses/bin
        make -f Makefile.scalav
        pwd
        cp -pv ramses3d ${MYUSR}/bin

        cd ../../EdSrefmodel # TODO: LCDMrefmodel for LCDM ?

        ## LBOX in Mpc/hzeroeff
        for LBOX_FACT16 in ${LBOX_FACT16_LIST}; do
            # 1. run mpgrafic to generate initial conditions
            # Usage: mpgrafics_params.sh BOXSIZE_H0EFF_MPC MPGRAFIC_NP [[[LCDM|EdS] N_CORES] SEED]"
            case ${N_CROOT} in
                256|128|64)
                    LBOX=${LBOX_FACT16}
                    ;;
                32)
                    LBOX=$(echo ${LBOX_FACT16} |awk '{printf("%03d",$1/2)}')
                    ;;
                *)
                    printf "No other N_CROOT options. Please check the script and parameter files.\n"
                    exit 1
                    ;;
            esac
            echo "After LBOX update, ${LBOX}=LBOX."

            mpgrafic_params.sh ${LBOX} ${N_CROOT} ${FLRW} ${N_CPUS_MPGRAFIC}

            # 2. Run ramses-scalav, e.g. with 4 cores for MPI, and unlimited cores
            #    for openmp (DTFE), saving the results to a file, e.g.
            F=cosmo.nml.EdSrefmodel.${N_CROOT}cubed

            ## Prepare a main label for output files, based on the box size
            ## and domain size, as defined by this particular namelist file:
            N_CROOT_CHECK=$(grep "^levelmin.*=" ${F}|tail -n1 |awk -F '=' '{print 2^$2}')
            N_SCALAV_SCALE=$(grep "^scal_av_n_gridsize.*=" ${F}|tail -n1 |awk -F '=' '{print $2}')
            L_DOM=$(echo ${N_SCALAV_SCALE}| \
                           awk -v lbox=${LBOX} '{printf("%05.1f",lbox/$1)}')
            export RAMSES_SCALAV_LOG_FILE="scalav.${FLRW}.Lbox${LBOX}.L_D${L_DOM}.$(date +%Y%m%d-%H%M%S).log"

            mpirun -n ${N_CPUS_RAMSES} ${MYUSR}/bin/ramses3d cosmo.nml.EdSrefmodel.${N_CROOT}cubed > ${RAMSES_SCALAV_LOG_FILE}

            # plot similar to Fig 7 of Roukema (2018):
            #(grep ^a_D_global ${RAMSES_SCALAV_LOG_FILE} |awk '{print $2,$3}' ; \
            # printf "\n"; \
            # grep ^a_D_global ${RAMSES_SCALAV_LOG_FILE} |awk '{print $2,$5}' ) |\
            #    graph -TX -X "t (Gyr)" -Y "a(t) [EdS or eff]"

            # plot(s) for RO19
            export RAMSES_SCALAV_DAT_FILE="$(basename ${RAMSES_SCALAV_LOG_FILE} ".log").dat"
            export RAMSES_SCALAV_INV_FILE="$(basename ${RAMSES_SCALAV_LOG_FILE} ".log").inv"
            export RAMSES_SCALAV_AEFF_FILE="$(basename ${RAMSES_SCALAV_LOG_FILE} ".log").aeff"
            if [ "x${RUN_NBODY}" = "xYES" ]; then
                export RAMSES_SCALAV_NBODY_FILE="$(basename ${RAMSES_SCALAV_LOG_FILE} ".log").nbody"
            fi
            printf "Plottable file with t, H_D, OmR_D: %s\n" ${RAMSES_SCALAV_DAT_FILE}

            grep "^ tB2" ${RAMSES_SCALAV_LOG_FILE} | \
                awk '{print $12,$14,$15,$17,$18,$20,$21,$22,$23}' > ${RAMSES_SCALAV_DAT_FILE}
            if [ "x${RUN_NBODY}" = "xYES" ]; then
                grep "^OmDlist::" ${RAMSES_SCALAV_LOG_FILE} | \
                    awk '{print $2,$3,$4,$5,$6}' > ${RAMSES_SCALAV_NBODY_FILE}
            fi

            grep "^I,II,III" ${RAMSES_SCALAV_LOG_FILE} | \
                awk '{print $3,$4,$5}' > ${RAMSES_SCALAV_INV_FILE}

            grep "^a_D_global:" ${RAMSES_SCALAV_LOG_FILE} | \
                awk '{print $2,$5}' > ${RAMSES_SCALAV_AEFF_FILE}

        done; ## for LBOX in 640 160 040; do
    done
    cd ../ ## return to ${FULL_INSTALL_DIR}

    # The plotting function can be called from outside of the
    # 'if [ "x${REALLY}" = "xYES" ]'
    # loop in case you need some extra steps installing octave or tex packages.
    do_the_plots

fi #  if [ "x${REALLY}" = "xYES" ] ; then

## go back to directory from where the script was launched
cd ${OLD_DIR}
printf "You should now have the figures in the file ${FULL_INSTALL_DIR}/show_figures.pdf .\n"

## restore original LDFLAGS in case the value is exported back out
LDFLAGS=${OLD_LDFLAGS}


==> anc/plot_OmRD.m <==
##  plot_OmRD - script for plotting domainwise Omega curvature
##
##    Copyright (C) 2018, 2019 Boud Roukema
##
##    This program is free software; you can redistribute it and/or modify
##    it under the terms of the GNU General Public License as published by
##    the Free Software Foundation; either version 2, or (at your option)
##    any later version.
##
##    This program is distributed in the hope that it will be useful,
##    but WITHOUT ANY WARRANTY; without even the implied warranty of
##    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##    GNU General Public License for more details.
##
##    You should have received a copy of the GNU General Public License
##    along with this program; if not, write to the Free Software Foundation,
##    Inc., 59 Temple Place - Suite 330, Boston, MA 02111-1307, USA.
##
##    See also http://www.gnu.org/licenses/gpl.html

## global N_redshifts = 5; ## how many redshifts to plot

global L_box = {40, 160, 640};
global L_D = {2.5, 10, 40};
global hzeroeff = 0.6774

global models = {"EdS","LCDM"};
global models_tex = {"EdS","{\\LCDM}"};
global times_plot = [1.0 4.0 7.0 10.0 13.0];

global varepsilonmax=[3e-7 3e-6 1e-5]


            # |HD| defines points used to estimate the turnaround OmRD
global absHDmax = 1.0
# Do not try searching for turnaround if there are less than min_lowHD low absolute H_D values
global min_lowHD = 30
global min_lowHD_posOmRD = 1

global use_aeff = 0
## tzeroeff = t0_{eff} is needed to normalise the effective scale factor
## aeff, which does not necessarily reach 1 at 13.8 Gyr, especially for EdS;
## aeff is not used at present, since the main effect is from a_D, not a_eff.
global tzeroeff = 13.8

## Tolerance for low absolute Omega_R^D values for replacing sin( ) by 3rd order Taylor
## expansion.
global tol_abs_OmRD = 1e-5

## for reproducibility, use a fixed random seed vector
global rand_seed = [3.14159e9; 2.71828e9]
rand("state",rand_seed) ## set the state of the random generator using the seed

N_times = columns(times_plot); ## how many times to plot

global do_pause1 = 0 ## for testing only
global do_pause1b = 0 ## for testing only
global do_pause2 = 0 ## for testing only
global do_pause3 = 0 ## for testing only
global do_pause4 = 0 ## for testing only

global do_Xsession = 0

## plotting boxes
global Hglob1 = 1
global Hglob2 = 1000
global OmRD1 = -10
global OmRD2 = 10
global OmmD1 = 0
global OmmD2 = 10
global OmQD1 = -5
global OmQD2 = 5
global Omm_plus_OmQ_lim = [0 -OmQD1; 0 OmQD1]

global II_OmR_axis_limits=[-0.01 0.01 OmRD1 OmRD2]
global use_RZA2_54 = 0

global OmQOmR_axis_limits=[-2 1 0 10]

global sig_from_MAD = 1.4826; ## sigma is 1.4826 * median absolute deviation for Gaussian


## should not normally be needed here - multiply H in km/s/Mpc by this to get H in Gyr^{-1}
global COSM_H_0_INV_GYR=1.02271e-3

N_box = columns(L_box)
N_models = columns(models);


## Theil-Sen linear regression - robust linear fit
## e.g. https://en.wikipedia.org/w/index.php?title=Theil%E2%80%93Sen_estimator&oldid=865140889
## - input parameters: identical to those of polyfit input parameters
function [pslope pzeropoint] = theil_sen(x_in, y_in)
  ## TODO: more checking of input
  ## size of input vectors (vertical or horizontal)
  ## TODO: error feedback for cases with two few points
  N_x = prod(size(x_in));
  N_y = prod(size(y_in));
  if (N_x != N_y)
    printf("theil_sen: Error: N_x = %d != N_y = %d\n",N_x,N_y)
    return
  endif

  if(rows(x_in) == 1 && rows(y_in) == 1) ## horizontal vectors
    x_local = repmat(x_in, N_x, 1);
    y_local = repmat(y_in, N_x, 1);
  elseif(columns(x_in) == 1 && columns(y_in) == 1) ## vertical vectors
    x_local = repmat(x_in', N_x, 1);
    y_local = repmat(y_in', N_x, 1);
  else
    printf("theil_sen: Error: the inputs must either be both row vectors or both col vectors.\n")
    return
  endif

  ## prepare to select the upper right triangle where i_col > i_row
  [i_col i_row] = meshgrid(1:N_x, 1:N_x);

  ## calculate x and y differences; and slopes
  dx = x_local' .- x_local;
  dy = y_local' .- y_local;
  slopes = (dy./dx)(i_col > i_row);
  pslope = median(slopes(isfinite(slopes))); ## ignore nans or \pm Inf from doubled x values

  ## median intercept
  pzeropoint = median(y_in .- pslope.* x_in);
endfunction

## bootstrap estimate of uncertainty in Theil-Sen zeropoint
function sig_pzeropoint = theil_sen_sig_pzeropoint(x_in, y_in)
  ## TODO: error feedback for cases with two few points
  global sig_from_MAD
  N_boot = 100;
  pz = zeros(1,N_boot);
  N_x = prod(size(x_in)); ## input sanitation is done by theil_sen, not here

  for i=1:N_boot
    j = randi(N_x, 1, N_x); ## bootstrap indices - indices allowing resampling
    [ps pz(1,i)] = theil_sen(x_in(j),y_in(j));
  endfor
  pz_median = median(pz);
  sig_pzeropoint = median(abs(pz.-pz_median)) * sig_from_MAD; ## robust estimate of variation
endfunction




function result = test_theil_sen()
  ## interactive test parameters
  show_plot = 1
  N_x_gauss = 50
  noise_amp = 1.0
  N_x_outlier = 10
  outl_noise_amp = 2.0

  N_x = N_x_gauss + N_x_outlier

  true_slope = pi
  true_zeropoint = e
  outlier_slope = -2.0
  outlier_zeropoint = 3.0

  ## gaussian scatter
  x = rand(1,N_x); # from 0 to 1
  ii_gauss = 1:N_x_gauss;
  y(ii_gauss) = (true_slope.*x(ii_gauss) .+
                 true_zeropoint .+
                 randn(1,N_x_gauss).*noise_amp);
  ## outliers - diff slope, zeropoint, noise, and add a square component
  ii_outl = N_x_gauss+1:N_x;
  y(ii_outl) = (outlier_slope.*x(ii_outl) .+
                outlier_zeropoint .-
                (x(ii_outl).^2) .+
                randn(1,N_x_outlier).*outl_noise_amp);
  if(show_plot)
    plot(x(ii_gauss),y(ii_gauss),'og;good;','markersize',5,
         x(ii_outl),y(ii_outl),'xr;bad;','markersize',5)
  endif
  hold on

  printf("\n\ntrue: %d %d\n",true_slope,true_zeropoint)
  pp = polyfit(x, y, 1);
  printf("polyfit: %d %d\n",pp(1), pp(2))
  [pslope pzeropoint] = theil_sen(x, y);
  printf("theil-sen: %d %d\n", pslope, pzeropoint)


  plot([0 1], pslope.*[0 1] .+ pzeropoint,'-k;Theil--Sen;','linewidth',5)
  plot([0 1], pp(1).*[0 1] .+ pp(2),'-b;polyfit;','linewidth',5)
  hold off
  pause
endfunction


##    lowdensity_pairs - select visually similar subset of overdense point distribution
##
## DESCRIPTION: For input arrays x_in, y_in, return a subset that
## avoids plotting visually redundant points that a human viewer will
## not be able to distinguish from one another.

## INPUTS:
## x_in, y_in = input X, Y arrays
## x1, x2 = X limits
## y1, y2 = Y limits
## N_uniform = number of points to plot if distribution is statistically
## uniform; fewer than number will almost always be selected for any
## non-grid distribution.
## N_xy = resolution in X and Y directions, copied to N_x = N_y
##
## OUTPUTS:
## x_out, y_out = output X, Y arrays that are a subset of x_in, y_in
## N_out = number of output points.

## needed for testing only
global do_Xsession = 1
global do_pause = 0

function [x_out y_out N_out] = lowdensity_pairs(x_in, y_in, x1, x2, y1, y2,
                                          N_uniform, N_xy)
  ## Resolution for density analysis; squares of size
  ## (x2-x1)*(y2-y1)/(N_x*N_y) are analysed.
  N_x = N_xy;
  N_y = N_xy;

  ## Set up internal xx, yy as row vectors and store info on  how
  ## to output the results.
  if(isrow(x_in) * isrow(y_in) * (rows(x_in) == rows(y_in)))
    inputs_are_rows = 1
    xx = x_in;
    yy = y_in;
  elseif(iscolumn(x_in) * iscolumn(y_in) * (columns(x_in) == columns(y_in)))
    inputs_are_rows = 0
    xx = x_in';
    yy = y_in';
  endif
  N_in = columns(xx)

  ## Set up ix, iy indices.
  ix = floor(N_x .* (xx .- x1)./(x2-x1));
  iy = floor(N_y .* (yy .- y1)./(y2-y1));
  ## Set up selection function: by default all points are un-selected.
  good = zeros(1,N_in);

  ## (slow) nested for loop: select subsets at high density, full sets at low density
  N_crit = N_uniform/(N_x*N_y);
  for jx=0:(N_x-1)
    for jy=0:(N_y-1)
      i_select_all = find( (jx == ix) .* (jy == iy) );
      N_found = columns(i_select_all);
      if(N_found <= N_crit)
        good(i_select_all) = 1;
      else
        good(i_select_all(randi(N_found,N_crit,1))) = 1;
      endif
    endfor
  endfor

  ## return the selection
  if(inputs_are_rows)
    x_out = xx(find(good))';
    y_out = yy(find(good))';
  else
    x_out = xx(find(good));
    y_out = yy(find(good));
  endif
  N_out = columns(x_out);
endfunction

function test_lowdensity_pairs
  global do_Xsession
  global do_pause

  N = 10000
  #N = 30
  N_uniform = 50000
  N_xy = 200

  x1 = -4.0
  x2 = 4.0
  y1 = -4.0
  y2 = 4.0

  ## initialise a big 2D data set with low density and high density regions
  x_in = randn(N,1);
  y_in = x_in .+ 0.1 .* randn(N,1);

  ## generic plot initialisation
  graphics_toolkit("gnuplot")

  if(!do_Xsession)
    ## run octave without an X session ("headless")
    set(0,'defaultfigurevisible','off')
  endif

  plot([0 1],[0 1])
  set(gcf(),"defaultlinelinewidth",10);
  set(gcf(),"defaultlinemarkersize",18);
  set(gcf(),"defaulttextfontsize",16);
  set(gcf(),"defaultaxesfontsize",18);
  set(gcf(),"defaultaxeslinewidth",5);
  set(gcf(),"defaulttextinterpreter",'tex');

  ## plot of full data
  plot(x_in,y_in,'.', 'markersize',3,'color',[0.7 0.0 0.3])
  axis([x1 x2 y1 y2])
  if(do_pause)
    pause
  endif
  eps_label = "big_eps";
  print(eps_label,'-deps')

  ## select low density subsample
  [x_out y_out N_out] = lowdensity_pairs(x_in, y_in, x1, x2, y1, y2, N_uniform, N_xy);

  ## plot the low density subsample
  plot(x_out,y_out,'.', 'markersize',3,'color',[0.7 0.0 0.3])
  axis([x1 x2 y1 y2])
  if(do_pause)
    pause
  endif
  eps_label = "subset_eps";
  print(eps_label,'-deps')
endfunction


## generic plot initialisation
graphics_toolkit("gnuplot")

if(!do_Xsession)
  ## run octave without an X session ("headless")
  set(0,'defaultfigurevisible','off')
endif

plot([0 1],[0 1])
set(gcf(),"defaultlinelinewidth",10);
set(gcf(),"defaultlinemarkersize",18);
set(gcf(),"defaulttextfontsize",16);
set(gcf(),"defaultaxesfontsize",18);
set(gcf(),"defaultaxeslinewidth",5);
set(gcf(),"defaulttextinterpreter",'tex');
##set(gcf(),"defaultaxesinterpreter",'latex');  ## obsolete as of octave 4.4.1?

## test_theil_sen()


## read ascii output files
for i_model = 1:N_models
  for i_box=1:N_box
    ## Lboxlab = sprintf("%03d",L_box{i_box});
    L_Dlab = sprintf("%05.1f",L_D{i_box});
    L_Dlab_file = regexprep( L_Dlab, '\.', 'p')
    ## "*" = date label
    filetemplate = sprintf("scalav.%s.Lbox*.L_D%s.*.dat",
                           models{i_model},L_Dlab);
    filenames = (glob(filetemplate));
    if(length(filenames) >= 1)
      filename=filenames{1}; ## warning! this takes the first file that matches!
    else
      printf("plot_OmRD: No more files. filetemplate = %s\n",filetemplate)
      break ## out of 'for i_box=1:N_box' loop
    endif
    d = load(filename);
    N_rows_X_D = rows(d);

    if(N_rows_X_D > 1 && 1 == i_box) ## nonsense if less than 1 row, but probably should have many more
      printf("TABLEOmRD: \\mbox{%s}\n", models_tex{i_model})
      printf("TABLEOmPS_check: \\mbox{%s}\n", models_tex{i_model})
    else
      printf("plot_OmRD: Warning: %s has no rows.\n",filename)
    endif

    ## t_FLRW, H_eff, ID, a_D, H_D, OmmD, OmQD, Om_R^D = 1..8
    X_D{i_model,i_box} = d;
    ## columns
    j_t = 1
    j_Heff = 2
    j_ID = 3
    j_aD = 4
    j_HD = 5
    j_OmmD = 6
    j_OmQD = 7
    j_OmRD = 8
    j_OmRD_ps_check = 9
    j_II = 10 ## column added by using the *.inv file
    j_III = 11 ## column added by using the *.inv file
    if(use_aeff)
      j_aeff = 12 ## column added by using the *.aeff file
    endif

    filename_inv = regexprep(filename, "\.dat", ".inv");
    clear d;
    d = load(filename_inv);
    N_domains = rows(d);
    invs{i_model,i_box} = d; ## I, II, III

    ## list of unique output times
    times_all = unique((X_D{i_model,i_box})(:,j_t));


    if(use_aeff)
      filename_aeff = regexprep(filename, "\.dat", ".aeff");
      clear d;
      d = load(filename_aeff);
      N_t_aeff_file = rows(d);
      if (rows(times_all) != N_t_aeff_file)
        printf("WARNING: rows(times_all) = %d != %d N_t_aeff_file\n",
               rows(times_all), N_t_aeff_file);
      endif
      aeff{i_model,i_box} = d(:,2); ## aeff(1:N_t_aeff_file)

      ## normalise aeff according to t0
      del_t_best_tmp = min(abs(d(:,1) .- tzeroeff)); # smallest diff from t_0
      i_t_min = (find(del_t_best_tmp == abs(d(:,1).-tzeroeff)))(1);
      aeff_t0 = aeff{i_model,i_box}(i_t_min);
      aeff{i_model,i_box} ./= aeff_t0;
    endif

    eps_label = sprintf("OmRD_scalav_%s_%s",
                        models{i_model},L_Dlab_file);
    printf("Analysing %s...\n",eps_label)

    for i_t=1:N_times
      ## Find the calculated time closest to the desired plottable
      ## time; if two minima exist, arbitrarily choose the lower value.
      delta_t = abs(times_all .- times_plot(i_t));
      times_use(i_t) = times_all( find( delta_t == min(delta_t) )(1) );
    endfor
    printf("times_use: ");
    times_use


    ## Construct next_ID: domain IDs of the next item in any full X_D matrix.
    ## This is for finding out the final time for a given ID, assuming increasing
    ## time sequences for each ID.
    next_ID{i_model,i_box}(1:N_rows_X_D-1) = (
      X_D{i_model,i_box}(2:N_rows_X_D,j_ID) );
    ## The "next" ID of the final row is the ID of row number 1
    ## (cyclic definition of "next").
    next_ID{i_model,i_box}(N_rows_X_D) = X_D{i_model,i_box}(1,j_ID);



    ## Plot Omega_R^D for a subset of times, in order to see clear
    ## snapshots in the Omega_R^D--H_D diagram.
    for i_t=1:N_times
      i_rows_z{i_t} = find(X_D{i_model,i_box}(:,j_t) == times_use(i_t));
      frac1 = (i_t-1.0)/(max(1,N_times-1)) # blue
      frac2 = 1.0-frac1 # red

      x_in = (X_D{i_model,i_box})(i_rows_z{i_t},j_HD);
      y_in = (X_D{i_model,i_box})(i_rows_z{i_t},j_OmRD);
      N_uniform = 300000; #100000; #20000; ## result will be much less than 4096
      N_xy = 80; #40;
      [x_out y_out N_out] = (
        lowdensity_pairs(x_in, y_in,
                         Hglob1, Hglob2, OmRD1, OmRD2,
                         N_uniform, N_xy));
      printf("OmRD--H_D diagram: i_t = %d, N_out = %d\n", i_t, N_out)

      semilogx(x_out,
               y_out,
               '.','markersize',3,
               'color',[frac2, 0.0, frac1]
              )
      hold on
      legend_z{i_t} = sprintf("{\\tiny $%4.1f$~Gyr}", times_use(i_t));
      axis([Hglob1 Hglob2 OmRD1 OmRD2])
      semilogx([Hglob1],[OmRD2],
               '-; xxxxxxxxxxx  ;',
               'color',[frac2, 0.0, frac1]
              )

      printf("Minimum H_D = %f\n",
             min((X_D{i_model,i_box})(i_rows_z{i_t},j_HD)))
    endfor

    xlabel('$H_{\CD}$ (km/s/Mpc)')
    ylabel('$\OmRD$')

    set(legend,"location","northwest")
    set(legend,"fontsize",22)
    set(legend,"string",legend_z)
    legend("boxoff")

    text(Hglob1*(Hglob2/Hglob1)^0.05, -0.9*OmRD2,
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    printf("Will create files %s.(eps|tex)\n",eps_label)
    print(eps_label,'-depslatex') ## for published article
    if(do_pause1)
      pause
    endif
    hold off


    ## plot Omega_m^D, Omega_Q^D
    ##for i_t=1:1 #:N_times
    i_lowHD = find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
                    (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) );

    plot((X_D{i_model,i_box})(i_lowHD,j_OmmD),
         (X_D{i_model,i_box})(i_lowHD,j_OmQD),
         '.','markersize',8
        )
    hold on
    legend_z{i_t} = sprintf("{\\tiny $%4.1f$~Gyr}", times_use(i_t));
    axis([OmmD1 OmmD2 OmQD1 OmQD2])
    ##plot([OmmD1],[OmQD2],
    ##     '-; xxxxxxxxxxx  ;',
    ##     'color',[frac2, 0.0, frac1]
    ##    )
    ##endfor

    xlabel('$\OmmD$')
    ylabel('$\OmQD$')

    set(legend,"location","northeast")
    set(legend,"fontsize",22)
    set(legend,"string",legend_z)
    ##legend("boxoff")

    text(OmmD1+(OmmD2-OmmD1)*0.5, 0.9*OmQD2,
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    ## plot flatness boundary
    plot(Omm_plus_OmQ_lim(1,:),
         Omm_plus_OmQ_lim(2,:),
         '-r','linewidth',7
        )

    eps_label_Omm_OmQ = [eps_label "_Omm_OmQ"];
    printf("Will create files %s.(eps|tex)\n",eps_label_Omm_OmQ)
    print(eps_label_Omm_OmQ,'-depslatex') ## for published article
    if(do_pause1b)
      pause
    endif
    hold off


    ##
    ## copy (use plenty of memory) Invariant data to match OmRD structure
    ## j_II-th column = <II>_init
    X_D{i_model,i_box}(:,j_II) = (
      invs{i_model,i_box}( (X_D{i_model,i_box}(:,j_ID)).+1, 2 ) );

    ## j_III-th column = <III>_init
    X_D{i_model,i_box}(:,j_III) = (
      invs{i_model,i_box}( (X_D{i_model,i_box}(:,j_ID)).+1, 3 ) );

    if(use_aeff)
      ## j_aeff-th column = aeff
      ## for each i_ID, match up times up to turnaround
      for i_ID = min(X_D{i_model,i_box}(:,j_ID)):max(X_D{i_model,i_box}(:,j_ID))
        ## find rows in X_D for this particular i_ID
        i_rows_1ID = find( i_ID == X_D{i_model,i_box}(:,j_ID) );
        n_rows_1ID = rows(i_rows_1ID);

        ## add times in column j_aeff for those rows in X_D
        if(n_rows_1ID > 0)
          X_D{i_model,i_box}(i_rows_1ID,j_aeff) = (
            aeff{i_model,i_box}( 1:n_rows_1ID )
          );
        endif
      endfor
    endif #     if(use_aeff)

    ## Select domains at arbitrary times where |HD| < absHDmax
    ## at the final pre-turnaround time.
    i_lowHD = find(  (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
                     (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) );

    alpha2 = 1.0;
    plot(X_D{i_model,i_box}(i_lowHD,j_II), X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2,
         '.','markersize',8) #3)

    ## calculate and plot a robust linear fit only if there are enough points
    if(rows(i_lowHD) >= min_lowHD)
      ## i_lowII = find(abs(X_D{i_model,i_box}(:,j_II)) < IImax);
      ##i_lowHD_lowII = intersect(i_lowHD, i_lowII);
      ## plot OmRD as fn of <II>_init
      [pslope pzero] = theil_sen(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)
      pp = [pslope pzero];
      sig_pzeropoint = theil_sen_sig_pzeropoint(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)
      printf("TABLEOmRD: & %9.2f \\pm %9.2f\n",pzero, sig_pzeropoint)

      ## Do the same thing, but instead of OmRD, print out
      ## Omega_RD_planesym_check, which should be -6 in the
      ## plane-symmetric subcase.

      [qslope qzero] = theil_sen(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD_ps_check))
      qq = [qslope qzero];
      sig_qzeropoint = theil_sen_sig_pzeropoint(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD_ps_check))
      printf("TABLEOmPS_check: & %9.2f \\pm %9.2f\n",qzero, sig_qzeropoint)

      ## statistics of OmRD for low HD
      stats_OmRD{i_model,i_box} = statistics( (X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)' );
      ## interquartile range of III
      stats_OmRD{i_model,i_box}(10) = (
        sig_from_MAD*
        median(abs((X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)' .- (stats_OmRD{i_model,i_box})(3)))
      );
      k_OmRD_stats=[6 7 3 10];
      label_OmRD_stats={"\\mu", "\\sigma", "\\mu'","\\sigma'"};


      stats_III = statistics( (X_D{i_model,i_box}(:,j_III))' )
      ## interquartile range of III
      III_IQR = stats_III(4)-stats_III(2)
      frac_IQR = 0.25

      i_lowHD_lowIII = find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
                             (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) .*
                             (abs(X_D{i_model,i_box}(:,j_III)) < frac_IQR*III_IQR) );

      if(rows(i_lowHD_lowIII) >= min_lowHD)
        [pslopeIII pzeroIII] = theil_sen(X_D{i_model,i_box}(i_lowHD_lowIII,j_II),
                                         X_D{i_model,i_box}(i_lowHD_lowIII,j_OmRD))
        ppIII = [pslopeIII pzeroIII];
        sig_pzeropointIII = theil_sen_sig_pzeropoint(X_D{i_model,i_box}(i_lowHD_lowIII,j_II),
                                                      X_D{i_model,i_box}(i_lowHD_lowIII,j_OmRD))

        printf("TABLE_III_OmRD: & %9.2f \\pm %9.2f\n",pzeroIII, sig_pzeropointIII)

      endif

      hold on
      IImin = min(X_D{i_model,i_box}(i_lowHD,j_II));
      IImax = max(X_D{i_model,i_box}(i_lowHD,j_II));
      ##plot([IImin IImax],polyval(pp,[IImin IImax]),'-r;Theil--Sen linear;','linewidth',5)
      plot([IImin IImax],polyval(pp,[IImin IImax]),'-k','linewidth',7)
    endif #  if(rows(i_lowHD) >= min_lowHD)

    IImin = min(X_D{i_model,i_box}(i_lowHD,j_II));
    IImax = max(X_D{i_model,i_box}(i_lowHD,j_II));
    ## plot flatness boundary
    plot([IImin IImax],[0 0],'-r','linewidth',7)
    if(do_pause2)
      pause
    endif

    xlabel('$\initinvII$')
    ylabel(['$\OmRD\vert_{|H_{\CD}|<' sprintf("%2.0f",absHDmax) '\mathrm{~km/s/Mpc}}$'])
    axis(II_OmR_axis_limits)

    ##legend_II_OmRD = {"Theil--Sen linear"};
    ##set(legend,"location","northwest")
    ##set(legend,"fontsize",22)
    ##set(legend,"string",legend_II_OmRD)
    ##legend("boxoff")
    eps_label_II = [eps_label "_II_OmRD"];

    xl = II_OmR_axis_limits(1:2);
    yl = II_OmR_axis_limits(3:4);
    text(xl(1) + (xl(2)-xl(1))*0.05, yl(1)+0.9*(yl(2)-yl(1)),
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    printf("Will create files %s.(eps|tex)\n",eps_label_II)
    print(eps_label_II,'-depslatex') ## for published article

    hold off

    if(rows(i_lowHD) >= min_lowHD)
      found_turnaround{i_model,i_box} = 1
    else
      printf("TABLEOmRD: & \\mbox{--}\n")
      printf("TABLEOmPS_check: & \\mbox{--}\n")
      found_turnaround{i_model,i_box} = 0
    endif #  if(rows(i_lowHD) >= min_lowHD)



    ## plot epsilon a dimensionless domain-scale curvature-induced deviation parameter
    ## 1/6 (c L_D/H_eff)^2 /OmRD

    for i_t=1:N_times
      ## The following should be identical, i.e. zero sigma
      s = (statistics(((X_D{i_model,i_box})(i_rows_z{i_t},j_Heff))'))(1:7)
      H_eff = s(3) ## could just as well be the mean rather than the median
      eps_taylor3 = -(((1.0/6.0) *
                      (L_D{i_box}*hzeroeff * H_eff /299792.458)^2)
                     .* (X_D{i_model,i_box}(i_rows_z{i_t},j_aD)).^2
                     .* (X_D{i_model,i_box})(i_rows_z{i_t},j_OmRD));


      ## Exact sin or sinh formula for non-zero OmegaRD.
      ## The curvature radius LReff is real for positive curvature (neg OmRD);
      ## and imaginary for negative curvature (pos OmRD); octave should be
      ## able to handle the cancellation of 'i' when it calculates 'eps'.
      LReff = ( 1.0 ./
                ( X_D{i_model,i_box}(i_rows_z{i_t},j_aD) .*
                  (H_eff /299792.458) .*
                  sqrt( -(X_D{i_model,i_box})(i_rows_z{i_t},j_OmRD) )
                )
              );
      eps = (( LReff .* sin( (L_D{i_box}*hzeroeff) ./ LReff ) .- L_D{i_box}*hzeroeff)
             ./ (L_D{i_box}*hzeroeff)
            );

      ## If close to flat, then override the sin|sinh calculation
      ## using 3rd order Taylor.
      i_low_OmRD = find( abs( X_D{i_model,i_box}(i_rows_z{i_t},j_OmRD) ) < tol_abs_OmRD );
      rows(i_low_OmRD)
      columns(i_low_OmRD)
      if(rows(i_low_OmRD) >= 1)
        eps(i_low_OmRD) = eps_taylor3(i_low_OmRD);
      endif

      x_in = (X_D{i_model,i_box})(i_rows_z{i_t},j_HD);
      y_in = eps;
      N_uniform = 300000; #100000; #20000; ## result will be much less than 4096
      N_xy = 80; #40;
      [x_out y_out N_out] = (
        lowdensity_pairs(x_in, y_in,
                         Hglob1, Hglob2, -varepsilonmax(i_box), varepsilonmax(i_box),
                         N_uniform, N_xy));

      frac1 = (i_t-1.0)/(max(1,N_times-1)) # blue
      frac2 = 1.0-frac1 # red
      semilogx(x_out,
               y_out,
               '.','markersize',3,
               'color',[frac2, 0.0, frac1]
              )
      hold on
      axis([Hglob1 Hglob2 -varepsilonmax(i_box) varepsilonmax(i_box)])
      semilogx([Hglob1],[0.0],
               '-; xxxxxxxxxxx  ;',
               'color',[frac2, 0.0, frac1]
              )

      if(do_pause3)
        pause
      endif
    endfor

    xlabel('$H_{\CD}$ (km/s/Mpc)')
    ylabel('$\varepsilon$')

    set(legend,"location","northwest")
    set(legend,"fontsize",22)
    set(legend,"string",legend_z)
    legend("boxoff")
    ## eps = extended postscript; epsil = epsilon :)
    eps_label_epsil = [eps_label "_epsilon"];

    text(Hglob1*(Hglob2/Hglob1)^0.05, -0.9*varepsilonmax(i_box),
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    printf("Will create files %s.(eps|tex)\n",eps_label_epsil)
    print(eps_label_epsil,'-depslatex') ## for published article
    if(do_pause3)
      pause
    endif
    hold off

    if(N_box == i_box)
      printf("TABLEOmRD: \\\\\n")
      printf("TABLEOmPS_check: \\\\\n")
    endif
  endfor

  ## What enables non-negative OmRD turnaround? How frequent is it?
  symlist = ['o','x','+'];
  collist = {'blue',[0 0.7 0],'red'};
  i_plottable = 0 ## number of cases that can be plotted
  clear legend_LD


  if(i_model <= rows(X_D)) ## if only EdS is done, then ignore LCDM
    printf("TABLEnonnegOmRD: \\mbox{%s}\n", models_tex{i_model})

    for i_box=1:N_box

      ## Select domains at arbitrary times where:
      ## |HD| < absHDmax AND
      ## OmRD is non-negative
      i_lowHD_non_unique = (
        find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) ));
      N_lowHD_non_unique = rows(i_lowHD_non_unique);

      ## Select domains at arbitrary times where:
      ## |HD| < absHDmax AND
      ## the final time for a given domain is considered AND
      ## OmRD is non-negative
      i_lowHD = (
        find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax)  .*
              (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) )
      );
      N_lowHD = rows(i_lowHD);

      i_lowHD_posOmRD = (
        find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
              (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) .*
              (X_D{i_model,i_box}(:,j_OmRD) > 0.0)
            ));
      N_lowHD_posOmRD = rows(i_lowHD_posOmRD);
      if(N_lowHD > 0)
        if(use_RZA2_54)
          printf("TABLEnonnegOmRD: & %9.3f \n",
                 N_lowHD_posOmRD/N_lowHD)
        else
          printf("TABLEnonnegOmRD: & %d/%d \n",
                 N_lowHD_posOmRD,
                 N_lowHD
                )
        endif
      else
        printf("TABLEnonnegOmRD: & \\mbox{--} \n")
      endif

      if(rows(i_lowHD_posOmRD) >= min_lowHD_posOmRD)
        if(!use_RZA2_54)
          for ii_row = i_lowHD_posOmRD'
            ## check if this is really the first-time turnaround epoch
            ## find the domain ID number
            ii_ID = X_D{i_model,i_box}(ii_row,j_ID);
            t_ii = X_D{i_model,i_box}(ii_row,j_t);
            ## find the global row numbers with the same ID and earlier times
            i_earlier = find( (ii_ID == X_D{i_model,i_box}(:,j_ID)) .*
                              (X_D{i_model,i_box}(:,j_t) < t_ii) );
            min_HD_pre_turnaround = min( X_D{i_model,i_box}(i_earlier,j_HD) )
            ## Set a logical value 'near_TA':
            ## 1 if no earlier strongly negative HD occurred - a correct detection
            ## 0 otherwise - a false detection (e.g. average volume oscillating)
            near_TA = (min_HD_pre_turnaround > -absHDmax)

            printf("VALUESnonnegOmRD: %d & %s & %9.5f & %9.5f   & %9.5f & %9.5f   & %9.5f & %9.5f & %9.5f \n",
                   near_TA,
                   models_tex{i_model},
                   L_D{i_box},
                   X_D{i_model,i_box}(ii_row,j_t),
                   X_D{i_model,i_box}(ii_row,j_HD),
                   min_HD_pre_turnaround,
                   X_D{i_model,i_box}(ii_row,j_II),
                   X_D{i_model,i_box}(ii_row,j_OmQD),
                   X_D{i_model,i_box}(ii_row,j_OmRD))
            printf("VALUESnonnegOmRD: \\\\\n")
          endfor
        endif
        plot(X_D{i_model,i_box}(i_lowHD_posOmRD,j_OmQD),
             X_D{i_model,i_box}(i_lowHD_posOmRD,j_OmRD),
             [symlist(i_box) '; xxxxxxxxxxx ;'],
             'markersize',8,
             'color',collist{i_box})

        i_plottable++ ;
        legend_LD{i_plottable} = (
          ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$']);

        hold on
        if(do_pause4)
          pause
        endif
      endif
    endfor # for i_box=N_box:-1:1

    printf("TABLEnonnegOmRD: \\\\\n")

    if(i_plottable > 0)
      xlabel('$\OmQD$')
      ylabel(['$\OmRD\vert_{|H_{\CD}|<' sprintf("%2.0f",absHDmax) '\mathrm{~km/s/Mpc}}$'])

      set(legend,"location","northeast")
      set(legend,"fontsize",22)
      set(legend,"string",legend_LD)
      legend("boxoff")
      legend("left")

      eps_label = sprintf("OmRD_scalav_%s",
                          models{i_model});
      eps_label_OmQOmR = [eps_label "_OmQOmR"];

      axis(OmQOmR_axis_limits);

      xl = xlim;
      yl = ylim;
      text(xl(1) + (xl(2)-xl(1))*0.13, yl(1)+0.9*(yl(2)-yl(1)),
           models_tex{i_model},
           "fontsize",22,
           "horizontalalignment","right"
          )

      printf("Will create files %s.(eps|tex)\n",eps_label_OmQOmR)
      print(eps_label_OmQOmR,'-depslatex') ## for published article

      hold off
    endif # if(i_plottable > 0)

    if(do_pause4)
      pause
    endif
  endif #if(i_model <= rows(OmRD)) ## if only EdS is done, then ignore LCDM

endfor


## print OmRD general statistics
for i_model=1:N_models
  printf("TABLE_stats_OmRD: & \\multicolumn{3}{c}{\\mbox{%s}} \\\\\n",models_tex{i_model})

  for i_stats_type=1:4
    printf("TABLE_stats_OmRD: %s(\\OmRD) ",label_OmRD_stats{i_stats_type})
    for i_box=1:N_box
      if(found_turnaround{i_model,i_box})
        printf("& %9.2f ",(stats_OmRD{i_model,i_box})(k_OmRD_stats(i_stats_type)))
      else
        printf("& \\mbox{--} ")
      endif
    endfor
    if(1==i_stats_type)
      printf("\\\\\n")
    else
      printf("\\rule{0ex}{2.5ex} \\\\\n")
    endif
  endfor # for i_stats_type=1:4

endfor ## for i_model=1:N_models


==> anc/plot_OmRD_nbody.m <==
##  plot_OmRD - script for plotting domainwise Omega curvature
##
##    Copyright (C) 2018, 2019 Boud Roukema
##
##    This program is free software; you can redistribute it and/or modify
##    it under the terms of the GNU General Public License as published by
##    the Free Software Foundation; either version 2, or (at your option)
##    any later version.
##
##    This program is distributed in the hope that it will be useful,
##    but WITHOUT ANY WARRANTY; without even the implied warranty of
##    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##    GNU General Public License for more details.
##
##    You should have received a copy of the GNU General Public License
##    along with this program; if not, write to the Free Software Foundation,
##    Inc., 59 Temple Place - Suite 330, Boston, MA 02111-1307, USA.
##
##    See also http://www.gnu.org/licenses/gpl.html

## global N_redshifts = 5; ## how many redshifts to plot

global L_box = {40, 160, 640};
global L_D = {2.5, 10, 40};
global hzeroeff = 0.6774

##global models = {"EdS","LCDM"};
##global models_tex = {"EdS","{\\LCDM}"};
global models = {"EdS"};
global models_tex = {"EdS"};
global times_plot = [1.0 4.0 7.0 10.0 13.0];

global varepsilonmax=[3e-7 3e-6 1e-5]


            # |HD| defines points used to estimate the turnaround OmRD
global absHDmax = 1.0
# Do not try searching for turnaround if there are less than min_lowHD low absolute H_D values
global min_lowHD = 30
global min_lowHD_posOmRD = 1

global use_aeff = 0
## tzeroeff = t0_{eff} is needed to normalise the effective scale factor
## aeff, which does not necessarily reach 1 at 13.8 Gyr, especially for EdS;
## aeff is not used at present, since the main effect is from a_D, not a_eff.
global tzeroeff = 13.8

## Tolerance for low absolute Omega_R^D values for replacing sin( ) by 3rd order Taylor
## expansion.
global tol_abs_OmRD = 1e-5

## for reproducibility, use a fixed random seed vector
global rand_seed = [3.14159e9; 2.71828e9]
rand("state",rand_seed) ## set the state of the random generator using the seed

N_times = columns(times_plot); ## how many times to plot

global do_pause1 = 0 ## for testing only
global do_pause1b = 0 ## for testing only
global do_pause2 = 0 ## for testing only
global do_pause3 = 0 ## for testing only
global do_pause4 = 0 ## for testing only

global do_quit1 = 1 ## for producing only a subset of plots

global do_Xsession = 0

## plotting boxes
global Hglob1 = 1
global Hglob2 = 1000
global OmRD1 = -10
global OmRD2 = 10
global OmmD1 = 0
global OmmD2 = 10
global OmQD1 = -5
global OmQD2 = 5
global Omm_plus_OmQ_lim = [0 -OmQD1; 0 OmQD1]

global II_OmR_axis_limits=[-0.01 0.01 OmRD1 OmRD2]
global use_RZA2_54 = 0

global OmQOmR_axis_limits=[-2 1 0 10]

global sig_from_MAD = 1.4826; ## sigma is 1.4826 * median absolute deviation for Gaussian


## should not normally be needed here - multiply H in km/s/Mpc by this to get H in Gyr^{-1}
global COSM_H_0_INV_GYR=1.02271e-3

N_box = columns(L_box)
N_models = columns(models);


## Theil-Sen linear regression - robust linear fit
## e.g. https://en.wikipedia.org/w/index.php?title=Theil%E2%80%93Sen_estimator&oldid=865140889
## - input parameters: identical to those of polyfit input parameters
function [pslope pzeropoint] = theil_sen(x_in, y_in)
  ## TODO: more checking of input
  ## size of input vectors (vertical or horizontal)
  ## TODO: error feedback for cases with two few points
  N_x = prod(size(x_in));
  N_y = prod(size(y_in));
  if (N_x != N_y)
    printf("theil_sen: Error: N_x = %d != N_y = %d\n",N_x,N_y)
    return
  endif

  if(rows(x_in) == 1 && rows(y_in) == 1) ## horizontal vectors
    x_local = repmat(x_in, N_x, 1);
    y_local = repmat(y_in, N_x, 1);
  elseif(columns(x_in) == 1 && columns(y_in) == 1) ## vertical vectors
    x_local = repmat(x_in', N_x, 1);
    y_local = repmat(y_in', N_x, 1);
  else
    printf("theil_sen: Error: the inputs must either be both row vectors or both col vectors.\n")
    return
  endif

  ## prepare to select the upper right triangle where i_col > i_row
  [i_col i_row] = meshgrid(1:N_x, 1:N_x);

  ## calculate x and y differences; and slopes
  dx = x_local' .- x_local;
  dy = y_local' .- y_local;
  slopes = (dy./dx)(i_col > i_row);
  pslope = median(slopes(isfinite(slopes))); ## ignore nans or \pm Inf from doubled x values

  ## median intercept
  pzeropoint = median(y_in .- pslope.* x_in);
endfunction

## bootstrap estimate of uncertainty in Theil-Sen zeropoint
function sig_pzeropoint = theil_sen_sig_pzeropoint(x_in, y_in)
  ## TODO: error feedback for cases with two few points
  global sig_from_MAD
  N_boot = 100;
  pz = zeros(1,N_boot);
  N_x = prod(size(x_in)); ## input sanitation is done by theil_sen, not here

  for i=1:N_boot
    j = randi(N_x, 1, N_x); ## bootstrap indices - indices allowing resampling
    [ps pz(1,i)] = theil_sen(x_in(j),y_in(j));
  endfor
  pz_median = median(pz);
  sig_pzeropoint = median(abs(pz.-pz_median)) * sig_from_MAD; ## robust estimate of variation
endfunction




function result = test_theil_sen()
  ## interactive test parameters
  show_plot = 1
  N_x_gauss = 50
  noise_amp = 1.0
  N_x_outlier = 10
  outl_noise_amp = 2.0

  N_x = N_x_gauss + N_x_outlier

  true_slope = pi
  true_zeropoint = e
  outlier_slope = -2.0
  outlier_zeropoint = 3.0

  ## gaussian scatter
  x = rand(1,N_x); # from 0 to 1
  ii_gauss = 1:N_x_gauss;
  y(ii_gauss) = (true_slope.*x(ii_gauss) .+
                 true_zeropoint .+
                 randn(1,N_x_gauss).*noise_amp);
  ## outliers - diff slope, zeropoint, noise, and add a square component
  ii_outl = N_x_gauss+1:N_x;
  y(ii_outl) = (outlier_slope.*x(ii_outl) .+
                outlier_zeropoint .-
                (x(ii_outl).^2) .+
                randn(1,N_x_outlier).*outl_noise_amp);
  if(show_plot)
    plot(x(ii_gauss),y(ii_gauss),'og;good;','markersize',5,
         x(ii_outl),y(ii_outl),'xr;bad;','markersize',5)
  endif
  hold on

  printf("\n\ntrue: %d %d\n",true_slope,true_zeropoint)
  pp = polyfit(x, y, 1);
  printf("polyfit: %d %d\n",pp(1), pp(2))
  [pslope pzeropoint] = theil_sen(x, y);
  printf("theil-sen: %d %d\n", pslope, pzeropoint)


  plot([0 1], pslope.*[0 1] .+ pzeropoint,'-k;Theil--Sen;','linewidth',5)
  plot([0 1], pp(1).*[0 1] .+ pp(2),'-b;polyfit;','linewidth',5)
  hold off
  pause
endfunction


##    lowdensity_pairs - select visually similar subset of overdense point distribution
##
## DESCRIPTION: For input arrays x_in, y_in, return a subset that
## avoids plotting visually redundant points that a human viewer will
## not be able to distinguish from one another.

## INPUTS:
## x_in, y_in = input X, Y arrays
## x1, x2 = X limits
## y1, y2 = Y limits
## N_uniform = number of points to plot if distribution is statistically
## uniform; fewer than number will almost always be selected for any
## non-grid distribution.
## N_xy = resolution in X and Y directions, copied to N_x = N_y
##
## OUTPUTS:
## x_out, y_out = output X, Y arrays that are a subset of x_in, y_in
## N_out = number of output points.

## needed for testing only
global do_Xsession = 1
global do_pause = 0

function [x_out y_out N_out] = lowdensity_pairs(x_in, y_in, x1, x2, y1, y2,
                                          N_uniform, N_xy)
  ## Resolution for density analysis; squares of size
  ## (x2-x1)*(y2-y1)/(N_x*N_y) are analysed.
  N_x = N_xy;
  N_y = N_xy;

  ## Set up internal xx, yy as row vectors and store info on  how
  ## to output the results.
  if(isrow(x_in) * isrow(y_in) * (rows(x_in) == rows(y_in)))
    inputs_are_rows = 1
    xx = x_in;
    yy = y_in;
  elseif(iscolumn(x_in) * iscolumn(y_in) * (columns(x_in) == columns(y_in)))
    inputs_are_rows = 0
    xx = x_in';
    yy = y_in';
  endif
  N_in = columns(xx)

  ## Set up ix, iy indices.
  ix = floor(N_x .* (xx .- x1)./(x2-x1));
  iy = floor(N_y .* (yy .- y1)./(y2-y1));
  ## Set up selection function: by default all points are un-selected.
  good = zeros(1,N_in);

  ## (slow) nested for loop: select subsets at high density, full sets at low density
  N_crit = N_uniform/(N_x*N_y);
  for jx=0:(N_x-1)
    for jy=0:(N_y-1)
      i_select_all = find( (jx == ix) .* (jy == iy) );
      N_found = columns(i_select_all);
      if(N_found <= N_crit)
        good(i_select_all) = 1;
      else
        good(i_select_all(randi(N_found,N_crit,1))) = 1;
      endif
    endfor
  endfor

  ## return the selection
  if(inputs_are_rows)
    x_out = xx(find(good))';
    y_out = yy(find(good))';
  else
    x_out = xx(find(good));
    y_out = yy(find(good));
  endif
  N_out = columns(x_out);
endfunction

function test_lowdensity_pairs
  global do_Xsession
  global do_pause

  N = 10000
  #N = 30
  N_uniform = 50000
  N_xy = 200

  x1 = -4.0
  x2 = 4.0
  y1 = -4.0
  y2 = 4.0

  ## initialise a big 2D data set with low density and high density regions
  x_in = randn(N,1);
  y_in = x_in .+ 0.1 .* randn(N,1);

  ## generic plot initialisation
  graphics_toolkit("gnuplot")

  if(!do_Xsession)
    ## run octave without an X session ("headless")
    set(0,'defaultfigurevisible','off')
  endif

  plot([0 1],[0 1])
  set(gcf(),"defaultlinelinewidth",10);
  set(gcf(),"defaultlinemarkersize",18);
  set(gcf(),"defaulttextfontsize",16);
  set(gcf(),"defaultaxesfontsize",18);
  set(gcf(),"defaultaxeslinewidth",5);
  set(gcf(),"defaulttextinterpreter",'tex');

  ## plot of full data
  plot(x_in,y_in,'.', 'markersize',3,'color',[0.7 0.0 0.3])
  axis([x1 x2 y1 y2])
  if(do_pause)
    pause
  endif
  eps_label = "big_eps";
  print(eps_label,'-deps')

  ## select low density subsample
  [x_out y_out N_out] = lowdensity_pairs(x_in, y_in, x1, x2, y1, y2, N_uniform, N_xy);

  ## plot the low density subsample
  plot(x_out,y_out,'.', 'markersize',3,'color',[0.7 0.0 0.3])
  axis([x1 x2 y1 y2])
  if(do_pause)
    pause
  endif
  eps_label = "subset_eps";
  print(eps_label,'-deps')
endfunction


## generic plot initialisation
graphics_toolkit("gnuplot")

if(!do_Xsession)
  ## run octave without an X session ("headless")
  set(0,'defaultfigurevisible','off')
endif

plot([0 1],[0 1])
set(gcf(),"defaultlinelinewidth",10);
set(gcf(),"defaultlinemarkersize",18);
set(gcf(),"defaulttextfontsize",16);
set(gcf(),"defaultaxesfontsize",18);
set(gcf(),"defaultaxeslinewidth",5);
set(gcf(),"defaulttextinterpreter",'tex');
##set(gcf(),"defaultaxesinterpreter",'latex');  ## obsolete as of octave 4.4.1?

## test_theil_sen()


## read ascii output files
for i_model = 1:N_models
  for i_box=1:N_box
    ## Lboxlab = sprintf("%03d",L_box{i_box});
    L_Dlab = sprintf("%05.1f",L_D{i_box});
    L_Dlab_file = regexprep( L_Dlab, '\.', 'p')
    ## "*" = date label
    filetemplate = sprintf("scalav.%s.Lbox*.L_D%s.*.nbody",
                           models{i_model},L_Dlab);
    filenames = (glob(filetemplate));
    if(length(filenames) >= 1)
      filename=filenames{1}; ## warning! this takes the first file that matches!
    else
      printf("plot_OmRD: No more files. filetemplate = %s\n",filetemplate)
      break ## out of 'for i_box=1:N_box' loop
    endif
    d = load(filename);
    N_rows_X_D = rows(d);

    if(N_rows_X_D > 1 && 1 == i_box) ## nonsense if less than 1 row, but probably should have many more
      printf("TABLEOmRD: \\mbox{%s}\n", models_tex{i_model})
      printf("TABLEOmPS_check: \\mbox{%s}\n", models_tex{i_model})
    else
      printf("plot_OmRD: Warning: %s has no rows.\n",filename)
    endif

    ## t_FLRW, H_eff, ID, a_D, H_D, OmmD, OmQD, Om_R^D = 1..8
    X_D{i_model,i_box} = d;
    ## columns
    j_t = 1
    ##j_Heff = 2
    j_ID = 6
    ##j_aD = 4
    j_HD = 2
    j_OmmD = 4
    j_OmQD = 3
    j_OmRD = 5
    #j_OmRD_ps_check = 9
    #j_II = 10 ## column added by using the *.inv file
    #j_III = 11 ## column added by using the *.inv file
    if(use_aeff)
      j_aeff = 12 ## column added by using the *.aeff file
    endif

    filename_inv = regexprep(filename, "\.dat", ".inv");
    clear d;
    d = load(filename_inv);
    N_domains = rows(d);
    invs{i_model,i_box} = d; ## I, II, III

    ## list of unique output times
    times_all = unique((X_D{i_model,i_box})(:,j_t));

    if(use_aeff)
      filename_aeff = regexprep(filename, "\.dat", ".aeff");
      clear d;
      d = load(filename_aeff);
      N_t_aeff_file = rows(d);
      if (rows(times_all) != N_t_aeff_file)
        printf("WARNING: rows(times_all) = %d != %d N_t_aeff_file\n",
               rows(times_all), N_t_aeff_file);
      endif
      aeff{i_model,i_box} = d(:,2); ## aeff(1:N_t_aeff_file)

      ## normalise aeff according to t0
      del_t_best_tmp = min(abs(d(:,1) .- tzeroeff)); # smallest diff from t_0
      i_t_min = (find(del_t_best_tmp == abs(d(:,1).-tzeroeff)))(1);
      aeff_t0 = aeff{i_model,i_box}(i_t_min);
      aeff{i_model,i_box} ./= aeff_t0;
    endif

    eps_label = sprintf("OmRD_nbody_%s_%s",
                        models{i_model},L_Dlab_file);
    printf("Analysing %s...\n",eps_label)

    for i_t=1:N_times
      ## Find the calculated time closest to the desired plottable
      ## time; if two minima exist, arbitrarily choose the lower value.
      delta_t = abs(times_all .- times_plot(i_t));
      times_use(i_t) = times_all( find( delta_t == min(delta_t) )(1) );
    endfor
    printf("times_use: ");
    times_use

    ## construct j_ID
    n_domains_input = int64(N_rows_X_D/N_times +0.01)
    domain_IDs = mod( (1:N_rows_X_D)' .- 1, n_domains_input ) .+1;
    X_D{i_model,i_box}(:,j_ID) = domain_IDs;

    ## Construct next_ID: domain IDs of the next item in any full X_D matrix.
    ## This is for finding out the final time for a given ID, assuming increasing
    ## time sequences for each ID.
    next_ID{i_model,i_box}(1:N_rows_X_D-1) = (
      X_D{i_model,i_box}(2:N_rows_X_D,j_ID) );
    ## The "next" ID of the final row is the ID of row number 1
    ## (cyclic definition of "next").
    next_ID{i_model,i_box}(N_rows_X_D) = X_D{i_model,i_box}(1,j_ID);



    ## Plot Omega_R^D for a subset of times, in order to see clear
    ## snapshots in the Omega_R^D--H_D diagram.
    for i_t=1:N_times
      i_rows_z{i_t} = find(X_D{i_model,i_box}(:,j_t) == times_use(i_t));
      frac1 = (i_t-1.0)/(max(1,N_times-1)) # blue
      frac2 = 1.0-frac1 # red

      x_in = (X_D{i_model,i_box})(i_rows_z{i_t},j_HD);
      y_in = (X_D{i_model,i_box})(i_rows_z{i_t},j_OmRD);
      N_uniform = 300000; #100000; #20000; ## result will be much less than 4096
      N_xy = 80; #40;
      [x_out y_out N_out] = (
        lowdensity_pairs(x_in, y_in,
                         Hglob1, Hglob2, OmRD1, OmRD2,
                         N_uniform, N_xy));
      printf("OmRD--H_D diagram: i_t = %d, N_out = %d\n", i_t, N_out)

      semilogx(x_out,
               y_out,
               '.','markersize',3,
               'color',[frac2, 0.0, frac1]
              )
      hold on
      legend_z{i_t} = sprintf("{\\tiny $%4.1f$~Gyr}", times_use(i_t));
      axis([Hglob1 Hglob2 OmRD1 OmRD2])
      semilogx([Hglob1],[OmRD2],
               '-; xxxxxxxxxxx  ;',
               'color',[frac2, 0.0, frac1]
              )

      printf("Minimum H_D = %f\n",
             min((X_D{i_model,i_box})(i_rows_z{i_t},j_HD)))
    endfor

    xlabel('$H_{\CD}$ (km/s/Mpc)')
    ylabel('$\OmkD$')

    set(legend,"location","northwest")
    set(legend,"fontsize",22)
    set(legend,"string",legend_z)
    legend("boxoff")

    text(Hglob1*(Hglob2/Hglob1)^0.05, -0.9*OmRD2,
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    printf("Will create files %s.(eps|tex)\n",eps_label)
    print(eps_label,'-depslatex') ## for published article
    hold off

    if(do_pause1)
      pause
    endif
  endfor #i_box=1:N_box
endfor #i_model = 1:N_models

if(do_quit1)
  quit
endif

### DISCLAIMER: the rest of this file has not been tested for the N-body case ###
### Most likely it will fail unless you check it! ###

for i_model = 1:N_models
  for i_box=1:N_box

    ## plot Omega_m^D, Omega_Q^D
    ##for i_t=1:1 #:N_times
    i_lowHD = find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
                    (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) );

    plot((X_D{i_model,i_box})(i_lowHD,j_OmmD),
         (X_D{i_model,i_box})(i_lowHD,j_OmQD),
         '.','markersize',8
        )
    hold on
    legend_z{i_t} = sprintf("{\\tiny $%4.1f$~Gyr}", times_use(i_t));
    axis([OmmD1 OmmD2 OmQD1 OmQD2])
    ##plot([OmmD1],[OmQD2],
    ##     '-; xxxxxxxxxxx  ;',
    ##     'color',[frac2, 0.0, frac1]
    ##    )
    ##endfor

    xlabel('$\OmmD$')
    ylabel('$\OmQD$')

    set(legend,"location","northeast")
    set(legend,"fontsize",22)
    set(legend,"string",legend_z)
    ##legend("boxoff")

    text(OmmD1+(OmmD2-OmmD1)*0.5, 0.9*OmQD2,
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    ## plot flatness boundary
    plot(Omm_plus_OmQ_lim(1,:),
         Omm_plus_OmQ_lim(2,:),
         '-r','linewidth',7
        )

    eps_label_Omm_OmQ = [eps_label "_Omm_OmQ"];
    printf("Will create files %s.(eps|tex)\n",eps_label_Omm_OmQ)
    print(eps_label_Omm_OmQ,'-depslatex') ## for published article
    if(do_pause1b)
      pause
    endif
    hold off


    ##
    ## copy (use plenty of memory) Invariant data to match OmRD structure
    ## j_II-th column = <II>_init
    X_D{i_model,i_box}(:,j_II) = (
      invs{i_model,i_box}( (X_D{i_model,i_box}(:,j_ID)).+1, 2 ) );

    ## j_III-th column = <III>_init
    X_D{i_model,i_box}(:,j_III) = (
      invs{i_model,i_box}( (X_D{i_model,i_box}(:,j_ID)).+1, 3 ) );

    if(use_aeff)
      ## j_aeff-th column = aeff
      ## for each i_ID, match up times up to turnaround
      for i_ID = min(X_D{i_model,i_box}(:,j_ID)):max(X_D{i_model,i_box}(:,j_ID))
        ## find rows in X_D for this particular i_ID
        i_rows_1ID = find( i_ID == X_D{i_model,i_box}(:,j_ID) );
        n_rows_1ID = rows(i_rows_1ID);

        ## add times in column j_aeff for those rows in X_D
        if(n_rows_1ID > 0)
          X_D{i_model,i_box}(i_rows_1ID,j_aeff) = (
            aeff{i_model,i_box}( 1:n_rows_1ID )
          );
        endif
      endfor
    endif #     if(use_aeff)

    ## Select domains at arbitrary times where |HD| < absHDmax
    ## at the final pre-turnaround time.
    i_lowHD = find(  (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
                     (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) );

    alpha2 = 1.0;
    plot(X_D{i_model,i_box}(i_lowHD,j_II), X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2,
         '.','markersize',8) #3)

    ## calculate and plot a robust linear fit only if there are enough points
    if(rows(i_lowHD) >= min_lowHD)
      ## i_lowII = find(abs(X_D{i_model,i_box}(:,j_II)) < IImax);
      ##i_lowHD_lowII = intersect(i_lowHD, i_lowII);
      ## plot OmRD as fn of <II>_init
      [pslope pzero] = theil_sen(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)
      pp = [pslope pzero];
      sig_pzeropoint = theil_sen_sig_pzeropoint(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)
      printf("TABLEOmRD: & %9.2f \\pm %9.2f\n",pzero, sig_pzeropoint)

      ## Do the same thing, but instead of OmRD, print out
      ## Omega_RD_planesym_check, which should be -6 in the
      ## plane-symmetric subcase.

      [qslope qzero] = theil_sen(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD_ps_check))
      qq = [qslope qzero];
      sig_qzeropoint = theil_sen_sig_pzeropoint(X_D{i_model,i_box}(i_lowHD,j_II),
                                 X_D{i_model,i_box}(i_lowHD,j_OmRD_ps_check))
      printf("TABLEOmPS_check: & %9.2f \\pm %9.2f\n",qzero, sig_qzeropoint)

      ## statistics of OmRD for low HD
      stats_OmRD{i_model,i_box} = statistics( (X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)' );
      ## interquartile range of III
      stats_OmRD{i_model,i_box}(10) = (
        sig_from_MAD*
        median(abs((X_D{i_model,i_box}(i_lowHD,j_OmRD) ./alpha2)' .- (stats_OmRD{i_model,i_box})(3)))
      );
      k_OmRD_stats=[6 7 3 10];
      label_OmRD_stats={"\\mu", "\\sigma", "\\mu'","\\sigma'"};


      stats_III = statistics( (X_D{i_model,i_box}(:,j_III))' )
      ## interquartile range of III
      III_IQR = stats_III(4)-stats_III(2)
      frac_IQR = 0.25

      i_lowHD_lowIII = find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
                             (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) .*
                             (abs(X_D{i_model,i_box}(:,j_III)) < frac_IQR*III_IQR) );

      if(rows(i_lowHD_lowIII) >= min_lowHD)
        [pslopeIII pzeroIII] = theil_sen(X_D{i_model,i_box}(i_lowHD_lowIII,j_II),
                                         X_D{i_model,i_box}(i_lowHD_lowIII,j_OmRD))
        ppIII = [pslopeIII pzeroIII];
        sig_pzeropointIII = theil_sen_sig_pzeropoint(X_D{i_model,i_box}(i_lowHD_lowIII,j_II),
                                                      X_D{i_model,i_box}(i_lowHD_lowIII,j_OmRD))

        printf("TABLE_III_OmRD: & %9.2f \\pm %9.2f\n",pzeroIII, sig_pzeropointIII)

      endif

      hold on
      IImin = min(X_D{i_model,i_box}(i_lowHD,j_II));
      IImax = max(X_D{i_model,i_box}(i_lowHD,j_II));
      ##plot([IImin IImax],polyval(pp,[IImin IImax]),'-r;Theil--Sen linear;','linewidth',5)
      plot([IImin IImax],polyval(pp,[IImin IImax]),'-k','linewidth',7)
    endif #  if(rows(i_lowHD) >= min_lowHD)

    IImin = min(X_D{i_model,i_box}(i_lowHD,j_II));
    IImax = max(X_D{i_model,i_box}(i_lowHD,j_II));
    ## plot flatness boundary
    plot([IImin IImax],[0 0],'-r','linewidth',7)
    if(do_pause2)
      pause
    endif

    xlabel('$\initinvII$')
    ylabel(['$\OmRD\vert_{|H_{\CD}|<' sprintf("%2.0f",absHDmax) '\mathrm{~km/s/Mpc}}$'])
    axis(II_OmR_axis_limits)

    ##legend_II_OmRD = {"Theil--Sen linear"};
    ##set(legend,"location","northwest")
    ##set(legend,"fontsize",22)
    ##set(legend,"string",legend_II_OmRD)
    ##legend("boxoff")
    eps_label_II = [eps_label "_II_OmRD"];

    xl = II_OmR_axis_limits(1:2);
    yl = II_OmR_axis_limits(3:4);
    text(xl(1) + (xl(2)-xl(1))*0.05, yl(1)+0.9*(yl(2)-yl(1)),
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    printf("Will create files %s.(eps|tex)\n",eps_label_II)
    print(eps_label_II,'-depslatex') ## for published article

    hold off

    if(rows(i_lowHD) >= min_lowHD)
      found_turnaround{i_model,i_box} = 1
    else
      printf("TABLEOmRD: & \\mbox{--}\n")
      printf("TABLEOmPS_check: & \\mbox{--}\n")
      found_turnaround{i_model,i_box} = 0
    endif #  if(rows(i_lowHD) >= min_lowHD)



    ## plot epsilon a dimensionless domain-scale curvature-induced deviation parameter
    ## 1/6 (c L_D/H_eff)^2 /OmRD

    for i_t=1:N_times
      ## The following should be identical, i.e. zero sigma
      s = (statistics(((X_D{i_model,i_box})(i_rows_z{i_t},j_Heff))'))(1:7)
      H_eff = s(3) ## could just as well be the mean rather than the median
      eps_taylor3 = -(((1.0/6.0) *
                      (L_D{i_box}*hzeroeff * H_eff /299792.458)^2)
                     .* (X_D{i_model,i_box}(i_rows_z{i_t},j_aD)).^2
                     .* (X_D{i_model,i_box})(i_rows_z{i_t},j_OmRD));


      ## Exact sin or sinh formula for non-zero OmegaRD.
      ## The curvature radius LReff is real for positive curvature (neg OmRD);
      ## and imaginary for negative curvature (pos OmRD); octave should be
      ## able to handle the cancellation of 'i' when it calculates 'eps'.
      LReff = ( 1.0 ./
                ( X_D{i_model,i_box}(i_rows_z{i_t},j_aD) .*
                  (H_eff /299792.458) .*
                  sqrt( -(X_D{i_model,i_box})(i_rows_z{i_t},j_OmRD) )
                )
              );
      eps = (( LReff .* sin( (L_D{i_box}*hzeroeff) ./ LReff ) .- L_D{i_box}*hzeroeff)
             ./ (L_D{i_box}*hzeroeff)
            );

      ## If close to flat, then override the sin|sinh calculation
      ## using 3rd order Taylor.
      i_low_OmRD = find( abs( X_D{i_model,i_box}(i_rows_z{i_t},j_OmRD) ) < tol_abs_OmRD );
      rows(i_low_OmRD)
      columns(i_low_OmRD)
      if(rows(i_low_OmRD) >= 1)
        eps(i_low_OmRD) = eps_taylor3(i_low_OmRD);
      endif

      x_in = (X_D{i_model,i_box})(i_rows_z{i_t},j_HD);
      y_in = eps;
      N_uniform = 300000; #100000; #20000; ## result will be much less than 4096
      N_xy = 80; #40;
      [x_out y_out N_out] = (
        lowdensity_pairs(x_in, y_in,
                         Hglob1, Hglob2, -varepsilonmax(i_box), varepsilonmax(i_box),
                         N_uniform, N_xy));

      frac1 = (i_t-1.0)/(max(1,N_times-1)) # blue
      frac2 = 1.0-frac1 # red
      semilogx(x_out,
               y_out,
               '.','markersize',3,
               'color',[frac2, 0.0, frac1]
              )
      hold on
      axis([Hglob1 Hglob2 -varepsilonmax(i_box) varepsilonmax(i_box)])
      semilogx([Hglob1],[0.0],
               '-; xxxxxxxxxxx  ;',
               'color',[frac2, 0.0, frac1]
              )

      if(do_pause3)
        pause
      endif
    endfor

    xlabel('$H_{\CD}$ (km/s/Mpc)')
    ylabel('$\varepsilon$')

    set(legend,"location","northwest")
    set(legend,"fontsize",22)
    set(legend,"string",legend_z)
    legend("boxoff")
    ## eps = extended postscript; epsil = epsilon :)
    eps_label_epsil = [eps_label "_epsilon"];

    text(Hglob1*(Hglob2/Hglob1)^0.05, -0.9*varepsilonmax(i_box),
         ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$'],
         "fontsize",22)

    printf("Will create files %s.(eps|tex)\n",eps_label_epsil)
    print(eps_label_epsil,'-depslatex') ## for published article
    if(do_pause3)
      pause
    endif
    hold off

    if(N_box == i_box)
      printf("TABLEOmRD: \\\\\n")
      printf("TABLEOmPS_check: \\\\\n")
    endif
  endfor

  ## What enables non-negative OmRD turnaround? How frequent is it?
  symlist = ['o','x','+'];
  collist = {'blue',[0 0.7 0],'red'};
  i_plottable = 0 ## number of cases that can be plotted
  clear legend_LD


  if(i_model <= rows(X_D)) ## if only EdS is done, then ignore LCDM
    printf("TABLEnonnegOmRD: \\mbox{%s}\n", models_tex{i_model})

    for i_box=1:N_box

      ## Select domains at arbitrary times where:
      ## |HD| < absHDmax AND
      ## OmRD is non-negative
      i_lowHD_non_unique = (
        find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) ));
      N_lowHD_non_unique = rows(i_lowHD_non_unique);

      ## Select domains at arbitrary times where:
      ## |HD| < absHDmax AND
      ## the final time for a given domain is considered AND
      ## OmRD is non-negative
      i_lowHD = (
        find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax)  .*
              (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) )
      );
      N_lowHD = rows(i_lowHD);

      i_lowHD_posOmRD = (
        find( (abs(X_D{i_model,i_box}(:,j_HD)) < absHDmax) .*
              (X_D{i_model,i_box}(:,j_ID) != next_ID{i_model,i_box}(:)) .*
              (X_D{i_model,i_box}(:,j_OmRD) > 0.0)
            ));
      N_lowHD_posOmRD = rows(i_lowHD_posOmRD);
      if(N_lowHD > 0)
        if(use_RZA2_54)
          printf("TABLEnonnegOmRD: & %9.3f \n",
                 N_lowHD_posOmRD/N_lowHD)
        else
          printf("TABLEnonnegOmRD: & %d/%d \n",
                 N_lowHD_posOmRD,
                 N_lowHD
                )
        endif
      else
        printf("TABLEnonnegOmRD: & \\mbox{--} \n")
      endif

      if(rows(i_lowHD_posOmRD) >= min_lowHD_posOmRD)
        if(!use_RZA2_54)
          for ii_row = i_lowHD_posOmRD'
            ## check if this is really the first-time turnaround epoch
            ## find the domain ID number
            ii_ID = X_D{i_model,i_box}(ii_row,j_ID);
            t_ii = X_D{i_model,i_box}(ii_row,j_t);
            ## find the global row numbers with the same ID and earlier times
            i_earlier = find( (ii_ID == X_D{i_model,i_box}(:,j_ID)) .*
                              (X_D{i_model,i_box}(:,j_t) < t_ii) );
            min_HD_pre_turnaround = min( X_D{i_model,i_box}(i_earlier,j_HD) )
            ## Set a logical value 'near_TA':
            ## 1 if no earlier strongly negative HD occurred - a correct detection
            ## 0 otherwise - a false detection (e.g. average volume oscillating)
            near_TA = (min_HD_pre_turnaround > -absHDmax)

            printf("VALUESnonnegOmRD: %d & %s & %9.5f & %9.5f   & %9.5f & %9.5f   & %9.5f & %9.5f & %9.5f \n",
                   near_TA,
                   models_tex{i_model},
                   L_D{i_box},
                   X_D{i_model,i_box}(ii_row,j_t),
                   X_D{i_model,i_box}(ii_row,j_HD),
                   min_HD_pre_turnaround,
                   X_D{i_model,i_box}(ii_row,j_II),
                   X_D{i_model,i_box}(ii_row,j_OmQD),
                   X_D{i_model,i_box}(ii_row,j_OmRD))
            printf("VALUESnonnegOmRD: \\\\\n")
          endfor
        endif
        plot(X_D{i_model,i_box}(i_lowHD_posOmRD,j_OmQD),
             X_D{i_model,i_box}(i_lowHD_posOmRD,j_OmRD),
             [symlist(i_box) '; xxxxxxxxxxx ;'],
             'markersize',8,
             'color',collist{i_box})

        i_plottable++ ;
        legend_LD{i_plottable} = (
          ['$\LD = ' sprintf('%5.1f',L_D{i_box}) '$~Mpc/$\hzeroeff$']);

        hold on
        if(do_pause4)
          pause
        endif
      endif
    endfor # for i_box=N_box:-1:1

    printf("TABLEnonnegOmRD: \\\\\n")

    if(i_plottable > 0)
      xlabel('$\OmQD$')
      ylabel(['$\OmRD\vert_{|H_{\CD}|<' sprintf("%2.0f",absHDmax) '\mathrm{~km/s/Mpc}}$'])

      set(legend,"location","northeast")
      set(legend,"fontsize",22)
      set(legend,"string",legend_LD)
      legend("boxoff")
      legend("left")

      eps_label = sprintf("OmRD_scalav_%s",
                          models{i_model});
      eps_label_OmQOmR = [eps_label "_OmQOmR"];

      axis(OmQOmR_axis_limits);

      xl = xlim;
      yl = ylim;
      text(xl(1) + (xl(2)-xl(1))*0.13, yl(1)+0.9*(yl(2)-yl(1)),
           models_tex{i_model},
           "fontsize",22,
           "horizontalalignment","right"
          )

      printf("Will create files %s.(eps|tex)\n",eps_label_OmQOmR)
      print(eps_label_OmQOmR,'-depslatex') ## for published article

      hold off
    endif # if(i_plottable > 0)

    if(do_pause4)
      pause
    endif
  endif #if(i_model <= rows(OmRD)) ## if only EdS is done, then ignore LCDM

endfor


## print OmRD general statistics
for i_model=1:N_models
  printf("TABLE_stats_OmRD: & \\multicolumn{3}{c}{\\mbox{%s}} \\\\\n",models_tex{i_model})

  for i_stats_type=1:4
    printf("TABLE_stats_OmRD: %s(\\OmRD) ",label_OmRD_stats{i_stats_type})
    for i_box=1:N_box
      if(found_turnaround{i_model,i_box})
        printf("& %9.2f ",(stats_OmRD{i_model,i_box})(k_OmRD_stats(i_stats_type)))
      else
        printf("& \\mbox{--} ")
      endif
    endfor
    if(1==i_stats_type)
      printf("\\\\\n")
    else
      printf("\\rule{0ex}{2.5ex} \\\\\n")
    endif
  endfor # for i_stats_type=1:4

endfor ## for i_model=1:N_models


==> anc/show_figures_EdS_only.tex <==
\documentclass{article}
\usepackage{graphicx}
\usepackage{fullpage}
\usepackage{color}

\newcommand\CD{\cal D}
\newcommand\CI{\cal I}
\newcommand\OmRD{\Omega_{\cal R}^{\CD}}
\newcommand\OmQD{\Omega_{\cal Q}^{\CD}}
\newcommand\OmmD{\Omega_{\mathrm{m}}^{\CD}}
\newcommand\LD{L_{\CD}}
\newcommand\hzeroeff{h_{\mathrm{eff}}}
\newcommand{\initinvII}{{\left\langle \mathrm{II}_{\mathbf{i}}\right\rangle_{\CI}}}
\newcommand\LCDM{$\Lambda$CDM}

\begin{document}
\input{OmRD_scalav_EdS_002p5}

\input{OmRD_scalav_EdS_010p0}

\input{OmRD_scalav_EdS_040p0}

\clearpage

\input{OmRD_scalav_EdS_002p5_II_OmRD}

\input{OmRD_scalav_EdS_010p0_II_OmRD}

\input{OmRD_scalav_EdS_040p0_II_OmRD}

\begin{table}
  $\begin{array}{c ccc}
    \hline\hline
    %method &
    \LD & 10 & 40 & 160     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{OmRD_TA_table}
    \hline
  \end{array}$
\end{table}

\begin{table}
  $\begin{array}{c ccc}
    \hline\hline
    %method &
    \LD & 10 & 40 & 160     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{OmRD_TA_table_planesym}
    \hline
  \end{array}$
\end{table}

\begin{table}
  $\begin{array}{c rrr}
    \hline\hline
    %method &
    \LD & 10 & 40 & 160     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{statsOmRD_TA_values}
    \hline
  \end{array}$
\end{table}

%\input{OmRD_scalav_LCDM_040p0_II_OmRD} %N/A - turnaround not reached

\clearpage

\input{OmRD_scalav_EdS_002p5_Omm_OmQ}

\input{OmRD_scalav_EdS_010p0_Omm_OmQ}

\input{OmRD_scalav_EdS_040p0_Omm_OmQ}


\clearpage


\begin{table}
  $\begin{array}{c ccc}
    \hline\hline
    %method &
    \LD & 10 & 40 & 160     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{nonnegOmRD_TA_table}
    \hline
  \end{array}$
\end{table}


\clearpage

\input{OmRD_scalav_EdS_002p5_epsilon}

\input{OmRD_scalav_EdS_010p0_epsilon}

\input{OmRD_scalav_EdS_040p0_epsilon}

\end{document}


==> anc/show_figures_all.tex <==
\documentclass{article}
\usepackage{graphicx}
\usepackage{fullpage}
\usepackage{color}

\newcommand\CD{\cal D}
\newcommand\CI{\cal I}
\newcommand\OmRD{\Omega_{\cal R}^{\CD}}
\newcommand\OmQD{\Omega_{\cal Q}^{\CD}}
\newcommand\OmmD{\Omega_{\mathrm{m}}^{\CD}}
\newcommand\LD{L_{\CD}}
\newcommand\hzeroeff{h_{\mathrm{eff}}}
\newcommand{\initinvII}{{\left\langle \mathrm{II}_{\mathbf{i}}\right\rangle_{\CI}}}
\newcommand\LCDM{$\Lambda$CDM}

\begin{document}
\input{OmRD_scalav_EdS_002p5}

\input{OmRD_scalav_EdS_010p0}

\input{OmRD_scalav_EdS_040p0}

\input{OmRD_scalav_LCDM_002p5}

\input{OmRD_scalav_LCDM_010p0}

\input{OmRD_scalav_LCDM_040p0}

\clearpage

\input{OmRD_scalav_EdS_002p5_II_OmRD}

\input{OmRD_scalav_EdS_010p0_II_OmRD}

\input{OmRD_scalav_EdS_040p0_II_OmRD}

\input{OmRD_scalav_LCDM_002p5_II_OmRD}

\input{OmRD_scalav_LCDM_010p0_II_OmRD}

\begin{table}
  $\begin{array}{c ccc}
    \hline\hline
    %method &
    \LD & 2.5 & 10 & 40     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{OmRD_TA_table}
    \hline
  \end{array}$
\end{table}

\begin{table}
  $\begin{array}{c ccc}
    \hline\hline
    %method &
    \LD & 2.5 & 10 & 40     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{OmRD_TA_table_planesym}
    \hline
  \end{array}$
\end{table}

\begin{table}
  $\begin{array}{c rrr}
    \hline\hline
    %method &
    \LD & 2.5 & 10 & 40     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{statsOmRD_TA_values}
    \hline
  \end{array}$
\end{table}

%\input{OmRD_scalav_LCDM_040p0_II_OmRD} %N/A - turnaround not reached

\clearpage

\input{OmRD_scalav_EdS_002p5_Omm_OmQ}

\input{OmRD_scalav_EdS_010p0_Omm_OmQ}

\input{OmRD_scalav_EdS_040p0_Omm_OmQ}

\input{OmRD_scalav_LCDM_002p5_Omm_OmQ}

\input{OmRD_scalav_LCDM_010p0_Omm_OmQ}

%\input{OmRD_scalav_LCDM_040p0_Omm_OmQ}


\clearpage


\begin{table}
  $\begin{array}{c ccc}
    \hline\hline
    %method &
    \LD & 2.5 & 10 & 40     \rule{0ex}{2.5ex}\\ %strut
    \mathrm{Mpc}/\hzeroeff
    \\
    \input{nonnegOmRD_TA_table}
    \hline
  \end{array}$
\end{table}


\clearpage

\input{OmRD_scalav_EdS_002p5_epsilon}

\input{OmRD_scalav_EdS_010p0_epsilon}

\input{OmRD_scalav_EdS_040p0_epsilon}

\input{OmRD_scalav_LCDM_002p5_epsilon}

\input{OmRD_scalav_LCDM_010p0_epsilon}

\input{OmRD_scalav_LCDM_040p0_epsilon}


\end{document}


==> anc/show_figures_nbody.tex <==
\documentclass{article}
\usepackage{graphicx}
\usepackage{fullpage}
\usepackage{color}

\newcommand\CD{\cal D}
\newcommand\CI{\cal I}
\newcommand\OmRD{\Omega_{\cal R}^{\CD}}
\newcommand\OmkD{\Omega_{k}^{\CD}}
\newcommand\OmQD{\Omega_{\cal Q}^{\CD}}
\newcommand\OmmD{\Omega_{\mathrm{m}}^{\CD}}
\newcommand\LD{L_{\CD}}
\newcommand\hzeroeff{h_{\mathrm{eff}}}
\newcommand{\initinvII}{{\left\langle \mathrm{II}_{\mathbf{i}}\right\rangle_{\CI}}}
\newcommand\LCDM{$\Lambda$CDM}

\begin{document}

\input{OmRD_nbody_EdS_002p5}

\input{OmRD_nbody_EdS_010p0}

\input{OmRD_nbody_EdS_040p0}

\end{document}


==> anc/tidy_epstex.sh <==
#!/bin/bash

FILE=$1

if [ -e ${FILE} ]; then
    mv -v ${FILE} ${FILE}.bak

    sed -e 's/\(unitlength.*\)\(0\.0500bp\)/\10.0200bp/' ${FILE}.bak | \
        sed -e 's,\(includegraphics\){\(/tmp/\|\),\1[scale=0.4]{,' | \
        sed -e 's,tiny,footnotesize,' \
            > ${FILE}
else
    echo "No such file:" ${FILE}
fi

